A Categorical Approach to Four Problems in Control Theory

This work develops a diagrammatic and categorical approach to four problems from the Blondel-Megretski collection of open problems in control theory. Its organizing principle is that many control-theoretic questions ask whether a property visible at the level of behaviours or trajectories has a corresponding witness at the level of equations, certificates, jets, or controllers. Such witnesses exist routinely on the regular part of a problem; the essential difficulty lies on the degenerate set, where inversion fails. The four problems exhibit four characteristic failure modes: non-fullness of a behaviour functor, failure of a smooth lift, a nonzero cokernel, and failure of exactness under passage to an associated graded module. This viewpoint leads to a counterexample to a behavioural Farkas conjecture, a global smooth observer without any finite-order Lipschitz output relation, and an exact computation of the obstruction to arbitrary-order feedback linearization. For regular-feedback implementability, it recovers the full-interconnection result of Vinjamoor and Belur in a structural graded-module form and supplies a necessary-and-sufficient criterion for partial interconnection by identifying the obstruction created by elimination. Central algebraic and dynamical arguments are formalized in Lean 4.

==> anc/OpenProblemsSubmission.lean <==
import Mathlib

/-!
# A categorical approach to four problems in control theory

Self-contained Lean submission file. It contains the relevant formal developments
for Problems 1.9, 7.3/P1, 3.2, and 1.10, followed by a compact
submission interface and axiom audit. Its only external dependency is Mathlib.

Check with: lake env lean OpenProblemsSubmission.lean
-/

/-! --------------------------------------------------------------------------
Bundled source: SingularityTracking/Basic.lean
-------------------------------------------------------------------------- -/

/-!
# Singularity tracking: the augmented map and transversality

Basic objects from the paper "Tracking Through Decoupling Singularities:
A Singularity-Robust Homotopy-Continuation Extension of Feedback Linearization"
(A. Borisevich).

* `SingularityTracking.augmented L b` : the augmented map `A = [L | b]`,
  `(v, c) ↦ L v + c • b`, the linear-map avatar of the augmented matrix
  `A = [Λ | b] ∈ ℝ^{m×(m+1)}` of the paper (eq. 18).
* `SingularityTracking.IsTransversal L b` : the transversality condition of
  Definition 3, in its coordinate-free form `b ∉ range L` (equivalent to
  `wᵀb ≠ 0` for `w` spanning the left null space; see
  `SingularityTracking.Matrix`).
* `SingularityTracking.augmentedMulti L b` : the multi-parameter augmentation
  `A = [L | b₁ ⋯ b_p]` of Section "Future directions", used for the
  higher-corank generalization.

The range of the augmented map is computed here
(`range_augmented`, `range_augmentedMulti`); the kernel and rank analysis
(Lemma 1 of the paper and its generalizations) is in
`SingularityTracking.Kernel`.
-/

namespace SingularityTracking

open Submodule

variable {K : Type*} [Field K]
variable {V W : Type*} [AddCommGroup V] [Module K V] [AddCommGroup W] [Module K W]

/-- The augmented map `A = [L | b] : V × K → W`, `(v, c) ↦ L v + c • b`.
For the paper's kinematic case take `L = Df(x)`; for the dynamic case take
`L` the decoupling matrix `Λ = Dh·g`. The extra slot `c` is the homotopy
parameter direction `μ̇`. -/
def augmented (L : V →ₗ[K] W) (b : W) : (V × K) →ₗ[K] W :=
  L.comp (LinearMap.fst K V K) + (LinearMap.snd K V K).smulRight b

@[simp] theorem augmented_apply (L : V →ₗ[K] W) (b : W) (v : V) (c : K) :
    augmented L b (v, c) = L v + c • b := rfl

/-- Transversality (Definition 3 of the paper): the homotopy direction `b`
does not lie in the range of `L`. Equivalently `wᵀ b ≠ 0` for `w` spanning
the left null space of `L`. -/
def IsTransversal (L : V →ₗ[K] W) (b : W) : Prop :=
  b ∉ LinearMap.range L

/-- Transversality restated in the cokernel: the class of `b` in `W ⧸ range L`
is nonzero. -/
theorem isTransversal_iff_mkQ_ne_zero (L : V →ₗ[K] W) (b : W) :
    IsTransversal L b ↔ (LinearMap.range L).mkQ b ≠ 0 := by
  rw [IsTransversal, Ne, Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero]

/-- The range of the augmented map: `range [L | b] = range L ⊔ span{b}`.
This is the identity behind "the augmentation adds the direction `b`". -/
theorem range_augmented (L : V →ₗ[K] W) (b : W) :
    LinearMap.range (augmented L b) = LinearMap.range L ⊔ Submodule.span K {b} := by
  apply le_antisymm
  · rintro _ ⟨⟨v, c⟩, rfl⟩
    exact Submodule.add_mem_sup (LinearMap.mem_range_self L v)
      (Submodule.smul_mem _ c (Submodule.mem_span_singleton_self b))
  · rw [sup_le_iff]
    refine ⟨?_, ?_⟩
    · rintro _ ⟨v, rfl⟩
      exact ⟨(v, 0), by simp⟩
    · rw [Submodule.span_singleton_le_iff_mem]
      exact ⟨(0, 1), by simp⟩

section Multi

variable {p : ℕ}

/-- The multi-parameter augmented map `A = [L | b₁ ⋯ b_p] : V × K^p → W`,
`(v, c) ↦ L v + ∑ i, c i • b i`. This is the `p`-parameter homotopy of the
paper's Section "Multi-parameter homotopy and higher-corank singularities". -/
noncomputable def augmentedMulti (L : V →ₗ[K] W) (b : Fin p → W) :
    (V × (Fin p → K)) →ₗ[K] W :=
  L.comp (LinearMap.fst K V (Fin p → K)) +
    (Fintype.linearCombination K b).comp (LinearMap.snd K V (Fin p → K))

@[simp] theorem augmentedMulti_apply (L : V →ₗ[K] W) (b : Fin p → W)
    (v : V) (c : Fin p → K) :
    augmentedMulti L b (v, c) = L v + ∑ i, c i • b i := by
  simp [augmentedMulti, Fintype.linearCombination_apply]

/-- The range of the multi-parameter augmented map:
`range [L | b₁ ⋯ b_p] = range L ⊔ span{b₁, …, b_p}`. -/
theorem range_augmentedMulti (L : V →ₗ[K] W) (b : Fin p → W) :
    LinearMap.range (augmentedMulti L b) =
      LinearMap.range L ⊔ Submodule.span K (Set.range b) := by
  apply le_antisymm
  · rintro _ ⟨⟨v, c⟩, rfl⟩
    rw [augmentedMulti_apply]
    refine Submodule.add_mem_sup (LinearMap.mem_range_self L v) ?_
    exact Submodule.sum_mem _ fun i _ =>
      Submodule.smul_mem _ _ (Submodule.subset_span ⟨i, rfl⟩)
  · rw [sup_le_iff]
    refine ⟨?_, ?_⟩
    · rintro _ ⟨v, rfl⟩
      exact ⟨(v, 0), by simp⟩
    · rw [Submodule.span_le]
      rintro _ ⟨i, rfl⟩
      refine ⟨(0, Pi.single i 1), ?_⟩
      simp [Pi.single_apply]

end Multi

end SingularityTracking

/-! --------------------------------------------------------------------------
Bundled source: SingularityTracking/Kernel.lean
-------------------------------------------------------------------------- -/

/-!
# The augmented-Jacobian kernel lemma

Formalization of Lemma 1 of the paper, its failure counterpart
(Proposition 4), the authority-collapse phenomenon (Remark 3), and the
multi-parameter / higher-corank generalization (Section "Future directions").

Main results, with paper references:

* `ker_augmented_of_bijective` — Lemma 1(a): if `L` is bijective, then
  `ker [L | b] = span{(-L⁻¹ b, 1)}`; in particular the kernel generator has
  nonzero parameter component (the authority `ρ > 0`).
* `surjective_augmented_of_surjective` — Lemma 1(a), rank part.
* `snd_eq_zero_of_transversal` — the authority collapse `ρ = 0` of
  Lemma 1(b)/Remark 3: under transversality every kernel vector of the
  augmented map has vanishing parameter component.
* `ker_augmented_of_transversal` — Lemma 1(b), kernel part:
  `ker [L | b] = ker L × {0}`.
* `surjective_augmented_of_transversal` — Lemma 1(b), rank part: a corank-one
  rank drop is repaired by a transversal augmentation.
* `range_augmented_of_not_transversal`, `not_surjective_augmented_of_not_transversal`
  — Proposition 4 (loss of transversality): a non-transversal augmentation
  adds nothing, and the augmented map stays rank-deficient.
* `authority_tradeoff` — Remark 3 as a theorem: at a singular point, no
  augmented-kernel direction can simultaneously carry parameter authority;
  equivalently, under transversality the kernel is purely state-space.

Multi-parameter generalization (`p` homotopy directions, corank `r ≤ p`):

* `ker_augmentedMulti_of_linearIndependent` — the kernel collapse for
  `[L | b₁ ⋯ b_p]` under the generalized transversality condition (the
  classes of `bᵢ` in the cokernel `W ⧸ range L` are linearly independent).
* `surjective_augmentedMulti_iff_span_cokernel` — the exact repair
  criterion: `[L | b₁ ⋯ b_p]` is surjective iff the classes of the `bᵢ`
  span the cokernel.
* `surjective_augmentedMulti_of_rank` — corank-`p` repair by counting:
  `p` cokernel-independent directions repair a corank-`p` drop.
* `map_snd_ker_augmentedMulti`, `residual_authority`,
  `residual_authority_corank` — residual authority: the parameter-block
  projection of the augmented kernel is the kernel of the cokernel composite
  `c ↦ [∑ cᵢ bᵢ]`; when the augmentation repairs the singularity its
  dimension is exactly `p - corank L`. Foundation for the adaptive-control
  reading (joint state–parameter continuation).
-/

namespace SingularityTracking

open Submodule Module

variable {K : Type*} [Field K]
variable {V W : Type*} [AddCommGroup V] [Module K V] [AddCommGroup W] [Module K W]

/-! ### Lemma 1(a): the regular case -/

/-- Lemma 1(a), rank part: if `L` is surjective (in particular if the
decoupling matrix is invertible), the augmented map is surjective. -/
theorem surjective_augmented_of_surjective {L : V →ₗ[K] W}
    (hL : Function.Surjective L) (b : W) :
    Function.Surjective (augmented L b) := by
  rw [← LinearMap.range_eq_top, range_augmented,
    LinearMap.range_eq_top.mpr hL, top_sup_eq]

/-- Lemma 1(a), kernel part: if `L` is bijective, the kernel of the augmented
map is spanned by `(-L⁻¹ b, 1)`. The parameter component of the generator is
`1 ≠ 0`: away from singularities the continuation retains parameter
authority (`ρ > 0`). -/
theorem ker_augmented_of_bijective {L : V →ₗ[K] W} (hL : Function.Bijective L) (b : W) :
    LinearMap.ker (augmented L b) =
      Submodule.span K {(-((LinearEquiv.ofBijective L hL).symm b), (1 : K))} := by
  set e := LinearEquiv.ofBijective L hL with he
  ext ⟨v, c⟩
  simp only [LinearMap.mem_ker, augmented_apply, Submodule.mem_span_singleton,
    Prod.smul_mk, smul_eq_mul, mul_one, Prod.mk.injEq]
  constructor
  · intro h
    refine ⟨c, ?_, rfl⟩
    have hv : L v = -(c • b) := by
      rw [eq_neg_iff_add_eq_zero]; exact h
    have : e v = -(c • b) := by rw [he, LinearEquiv.ofBijective_apply]; exact hv
    have hv' : v = e.symm (-(c • b)) := by
      have h2 := congrArg e.symm this
      simpa using h2
    rw [hv', map_neg, map_smul, smul_neg]
  · rintro ⟨a, hv, rfl⟩
    have hLe : L (e.symm b) = b := by
      conv_lhs => rw [show L (e.symm b) = e (e.symm b) from rfl]
      exact e.apply_symm_apply b
    rw [← hv, smul_neg, map_neg, map_smul, hLe, neg_add_cancel]

/-! ### Lemma 1(b): the transversal singular case, and the authority collapse -/

/-- The authority collapse (Lemma 1(b) / Remark 3): under transversality,
every vector in the kernel of the augmented map has vanishing parameter
component. This is the precise statement that the feedback authority
`ρ = n̂_{m+1}` drops to zero at a transversal singularity. -/
theorem snd_eq_zero_of_transversal {L : V →ₗ[K] W} {b : W}
    (h : IsTransversal L b) {v : V} {c : K}
    (hker : augmented L b (v, c) = 0) : c = 0 := by
  by_contra hc
  apply h
  refine ⟨-(c⁻¹ • v), ?_⟩
  rw [map_neg, map_smul]
  have hLv : L v = -(c • b) := by
    rw [eq_neg_iff_add_eq_zero]; exact hker
  rw [hLv, smul_neg, neg_neg, smul_smul, inv_mul_cancel₀ hc, one_smul]

/-- Lemma 1(b), kernel part: under transversality the kernel of the augmented
map collapses to `ker L × {0}`; the continuation direction at the singularity
is purely state-space. -/
theorem ker_augmented_of_transversal {L : V →ₗ[K] W} {b : W}
    (h : IsTransversal L b) :
    LinearMap.ker (augmented L b) = (LinearMap.ker L).prod ⊥ := by
  ext ⟨v, c⟩
  simp only [LinearMap.mem_ker, Submodule.mem_prod, Submodule.mem_bot]
  constructor
  · intro hker
    have hc : c = 0 := snd_eq_zero_of_transversal h hker
    subst hc
    refine ⟨?_, rfl⟩
    simpa using hker
  · rintro ⟨hv, rfl⟩
    simp [augmented_apply, hv]

/-- Lemma 1(b), rank part: a transversal augmentation repairs a corank-one
rank drop — if `finrank (range L) + 1 = finrank W` (the rank-`(m-1)` case of
the paper) and `b ∉ range L`, the augmented map is surjective, so the
continuation tangent stays well defined through the singularity. -/
theorem surjective_augmented_of_transversal [FiniteDimensional K W]
    {L : V →ₗ[K] W} {b : W} (h : IsTransversal L b)
    (hcorank : finrank K (LinearMap.range L) + 1 = finrank K W) :
    Function.Surjective (augmented L b) := by
  rw [← LinearMap.range_eq_top, range_augmented]
  apply Submodule.eq_top_of_finrank_eq
  rw [Submodule.finrank_sup_span_singleton h, hcorank]

/-! ### Proposition 4: loss of transversality is fatal -/

/-- Proposition 4, structural part: a non-transversal augmentation adds
nothing to the range. -/
theorem range_augmented_of_not_transversal {L : V →ₗ[K] W} {b : W}
    (h : b ∈ LinearMap.range L) :
    LinearMap.range (augmented L b) = LinearMap.range L := by
  rw [range_augmented, sup_eq_left]
  rwa [Submodule.span_singleton_le_iff_mem]

/-- Proposition 4: at a genuine rank drop (`range L ≠ ⊤`), a non-transversal
augmentation (`b ∈ range L`) leaves the augmented map rank-deficient — the
continuation tangent is undefined and the flow blows up. -/
theorem not_surjective_augmented_of_not_transversal {L : V →ₗ[K] W} {b : W}
    (h : b ∈ LinearMap.range L) (hL : LinearMap.range L ≠ ⊤) :
    ¬ Function.Surjective (augmented L b) := by
  rw [← LinearMap.range_eq_top, range_augmented_of_not_transversal h]
  exact hL

/-! ### Remark 3 as a theorem: the authority–boundedness tradeoff -/

/-- The authority–boundedness tradeoff (Remark 3, promoted to a theorem):
at a singular point of `L`, no single augmentation direction can provide both
a well-defined continuation (transversality) and parameter authority in the
kernel. Precisely: if `b` is transversal then every kernel vector of
`[L | b]` with nonzero parameter component is impossible, while any kernel
vector of `L` itself extends to a (purely state-space) kernel vector of
`[L | b]`. -/
theorem authority_tradeoff {L : V →ₗ[K] W} {b : W} (h : IsTransversal L b) :
    (∀ v : V, ∀ c : K, augmented L b (v, c) = 0 → c = 0) ∧
      (∀ v ∈ LinearMap.ker L, augmented L b (v, 0) = 0) := by
  refine ⟨fun v c hker => snd_eq_zero_of_transversal h hker, fun v hv => ?_⟩
  simp [augmented_apply, LinearMap.mem_ker.mp hv]

/-! ### Multi-parameter homotopy: higher-corank repair

The paper's Section "Multi-parameter homotopy and higher-corank singularities"
conjectures that `p` continuation parameters repair singularities of corank up
to `p`. The following results make that precise and prove it. The generalized
transversality condition is that the classes of the directions `bᵢ` in the
cokernel `W ⧸ range L` are linearly independent (for spanning, resp.). For
`p = 1` this recovers `IsTransversal` (see
`isTransversal_iff_linearIndependent_single`). -/

section Multi

variable {p : ℕ}

/-- Generalized kernel collapse: if the classes of `b₁, …, b_p` in the
cokernel of `L` are linearly independent, the kernel of `[L | b₁ ⋯ b_p]`
is `ker L × {0}` — all `p` parameter authorities vanish simultaneously at
the singularity. -/
theorem ker_augmentedMulti_of_linearIndependent {L : V →ₗ[K] W} {b : Fin p → W}
    (h : LinearIndependent K fun i => (LinearMap.range L).mkQ (b i)) :
    LinearMap.ker (augmentedMulti L b) = (LinearMap.ker L).prod ⊥ := by
  ext ⟨v, c⟩
  simp only [LinearMap.mem_ker, augmentedMulti_apply, Submodule.mem_prod,
    Submodule.mem_bot]
  constructor
  · intro hker
    have hmem : ∑ i, c i • b i ∈ LinearMap.range L := by
      refine ⟨-v, ?_⟩
      rw [map_neg, neg_eq_iff_add_eq_zero]
      exact hker
    have h0 : ∑ i, c i • (LinearMap.range L).mkQ (b i) = 0 := by
      have : (LinearMap.range L).mkQ (∑ i, c i • b i) = 0 := by
        rw [Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero]
        exact hmem
      simpa [map_sum, map_smul] using this
    have hc : ∀ i, c i = 0 := Fintype.linearIndependent_iff.mp h c h0
    have hc' : c = 0 := funext hc
    subst hc'
    refine ⟨?_, rfl⟩
    simpa using hker
  · rintro ⟨hv, rfl⟩
    simp [hv]

/-- The exact repair criterion: the multi-augmented map is surjective iff the
classes of the homotopy directions span the cokernel of `L`. This is the
sharp form of "the added directions must span the missing directions". -/
theorem surjective_augmentedMulti_iff_span_cokernel (L : V →ₗ[K] W) (b : Fin p → W) :
    Function.Surjective (augmentedMulti L b) ↔
      Submodule.span K (Set.range fun i => (LinearMap.range L).mkQ (b i)) = ⊤ := by
  rw [← LinearMap.range_eq_top, range_augmentedMulti]
  have himg : (Set.range fun i => (LinearMap.range L).mkQ (b i)) =
      (LinearMap.range L).mkQ '' Set.range b := by
    rw [← Set.range_comp]; rfl
  rw [himg, Submodule.span_image, Submodule.map_mkQ_eq_top, sup_comm]

/-- Corank-`p` repair by counting: if the rank drop has corank `p`
(`finrank (range L) + p = finrank W`) and the `p` homotopy directions are
independent in the cokernel, the augmented map is surjective. This proves the
paper's "generically `p ≥ r` suffices" claim in the exact-count case. -/
theorem surjective_augmentedMulti_of_rank [FiniteDimensional K W]
    {L : V →ₗ[K] W} {b : Fin p → W}
    (h : LinearIndependent K fun i => (LinearMap.range L).mkQ (b i))
    (hcorank : finrank K (LinearMap.range L) + p = finrank K W) :
    Function.Surjective (augmentedMulti L b) := by
  rw [surjective_augmentedMulti_iff_span_cokernel]
  apply Submodule.eq_top_of_finrank_eq
  rw [finrank_span_eq_card h, Fintype.card_fin]
  have hq := Submodule.finrank_quotient_add_finrank (LinearMap.range L)
  omega

/-- For `p = 1`, the generalized transversality condition (linear independence
of the cokernel classes) is exactly the transversality of Definition 3. -/
theorem isTransversal_iff_linearIndependent_single (L : V →ₗ[K] W) (b : W) :
    IsTransversal L b ↔
      LinearIndependent K fun _ : Fin 1 => (LinearMap.range L).mkQ b := by
  rw [linearIndependent_unique_iff, isTransversal_iff_mkQ_ne_zero]

/-! ### Residual authority through a singularity crossing

In the adaptive-control reading of the multi-parameter augmentation the
columns `bᵢ` split into homotopy directions and parameter-sensitivity
directions, and the question at a singularity is how much of the parameter
block survives in the kernel of `[L | b₁ ⋯ b_p]` — these are the rate
combinations `(μ̇, θ̂̇)` along which the estimator can keep moving without
disturbing the output. The answer is exact: the parameter-block projection of
the augmented kernel is the kernel of the cokernel composite
`c ↦ [∑ cᵢ bᵢ] ∈ W ⧸ range L` (`map_snd_ker_augmentedMulti`), and when the
augmentation repairs the singularity its dimension is `p - corank L`
(`residual_authority`). Each unit of corank consumed by the repair pins
exactly one combination of augmentation rates; the remaining `p - r`
combinations stay free — with `p > r` directions, adaptation authority
survives the crossing. At a regular point nothing is pinned
(`map_snd_ker_augmentedMulti_of_surjective`). -/

/-- The parameter-block projection of the augmented kernel, computed exactly:
`c` extends to a kernel vector `(v, c)` of `[L | b₁ ⋯ b_p]` iff `∑ cᵢ bᵢ`
falls back into `range L`, i.e. iff the class of `∑ cᵢ bᵢ` in the cokernel
vanishes. -/
theorem map_snd_ker_augmentedMulti (L : V →ₗ[K] W) (b : Fin p → W) :
    (LinearMap.ker (augmentedMulti L b)).map (LinearMap.snd K V (Fin p → K)) =
      LinearMap.ker ((LinearMap.range L).mkQ ∘ₗ Fintype.linearCombination K b) := by
  ext c
  simp only [Submodule.mem_map, LinearMap.mem_ker, LinearMap.comp_apply,
    Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero]
  constructor
  · rintro ⟨⟨v, c'⟩, hker, rfl⟩
    have h0 : L v + ∑ i, c' i • b i = 0 := by
      simpa [augmentedMulti_apply] using hker
    refine ⟨-v, ?_⟩
    rw [map_neg, Fintype.linearCombination_apply]
    exact neg_eq_of_add_eq_zero_right h0
  · rintro ⟨v, hv⟩
    refine ⟨(-v, c), ?_, rfl⟩
    rw [Fintype.linearCombination_apply] at hv
    simp [augmentedMulti_apply, ← hv]

/-- At a regular point (`L` surjective) the parameter block is entirely free:
every rate vector `c` extends to a kernel direction of the augmented map. -/
theorem map_snd_ker_augmentedMulti_of_surjective {L : V →ₗ[K] W}
    (hL : Function.Surjective L) (b : Fin p → W) :
    (LinearMap.ker (augmentedMulti L b)).map (LinearMap.snd K V (Fin p → K)) = ⊤ := by
  rw [map_snd_ker_augmentedMulti, Submodule.eq_top_iff']
  intro c
  simp [LinearMap.mem_ker, Submodule.Quotient.mk_eq_zero,
    LinearMap.range_eq_top.mpr hL]

/-- **Residual authority.** If the multi-augmentation repairs the singularity
(`[L | b₁ ⋯ b_p]` surjective), the parameter-block projection of its kernel
has dimension exactly `p - corank L`: the repair consumes one rate
combination per unit of corank and leaves the rest free. -/
theorem residual_authority [FiniteDimensional K W]
    {L : V →ₗ[K] W} {b : Fin p → W}
    (hsurj : Function.Surjective (augmentedMulti L b)) :
    finrank K ((LinearMap.ker (augmentedMulti L b)).map
        (LinearMap.snd K V (Fin p → K)))
      + finrank K (W ⧸ LinearMap.range L) = p := by
  set Bbar := (LinearMap.range L).mkQ ∘ₗ Fintype.linearCombination K b with hBbar_def
  have hrange : LinearMap.range Bbar = ⊤ := by
    rw [hBbar_def, LinearMap.range_comp, Fintype.range_linearCombination,
      Submodule.map_span, ← Set.range_comp]
    exact (surjective_augmentedMulti_iff_span_cokernel L b).mp hsurj
  have hrn := LinearMap.finrank_range_add_finrank_ker Bbar
  rw [hrange, finrank_top, Module.finrank_fintype_fun_eq_card, Fintype.card_fin] at hrn
  rw [map_snd_ker_augmentedMulti, ← hBbar_def]
  omega

/-- Residual authority, corank form: at a corank-`r` singularity repaired by
the `p` augmentation directions, exactly `p - r` rate combinations survive in
the parameter block of the augmented kernel. -/
theorem residual_authority_corank [FiniteDimensional K W]
    {L : V →ₗ[K] W} {b : Fin p → W} {r : ℕ}
    (hsurj : Function.Surjective (augmentedMulti L b))
    (hcorank : finrank K (LinearMap.range L) + r = finrank K W) :
    finrank K ((LinearMap.ker (augmentedMulti L b)).map
        (LinearMap.snd K V (Fin p → K))) + r = p := by
  have hq := Submodule.finrank_quotient_add_finrank (LinearMap.range L)
  have h := residual_authority hsurj
  omega

end Multi

end SingularityTracking

/-! --------------------------------------------------------------------------
Bundled source: SingularityTracking/ExactSequence.lean
-------------------------------------------------------------------------- -/

/-!
# The exact sequence of the augmentation

Formalization of Theorem (exact sequence of the augmentation) of
*Control Architectures as Commutative Diagrams, Part II*, Section
"The augmentation and its exact sequence".

For a linear map `L : V → W` (the decoupling matrix) and `p` augmentation
directions `b : Fin p → W`, write `A = [L | b₁ ⋯ b_p] : V × K^p → W`
(`augmentedMulti L b`). The sequence

```
0 → ker L → ker A → K^p → W ⧸ range L → W ⧸ range A → 0
```

is exact, where the maps are
* `ker L → ker A`, `v ↦ (v, 0)`                         (`kerIncl`);
* `ker A → K^p`, the parameter-block projection           (`kerProj`);
* `K^p → W ⧸ range L`, `c ↦ [∑ cᵢ bᵢ]`                    (`cokerMap`);
* `W ⧸ range L → W ⧸ range A`, the quotient factor        (`cokerFactor`).

Main results:

* `exact_kerIncl_kerProj`, `exact_kerProj_cokerMap`,
  `exact_cokerMap_cokerFactor`, `kerIncl_injective`, `cokerFactor_surjective`
  — exactness at each junction and the two ends.
* `surjective_augmentedMulti_iff_cokerMap_surjective` — reading (i), the
  repair criterion: `A` is onto iff `cokerMap` is onto. For `p = 1` this
  is transversality (`surjective_augmented_iff_isTransversal_of_corank_one`).
* `kerProj_eq_zero_of_cokerMap_injective` — reading (ii), the authority
  collapse: if the cokernel classes are independent, every kernel vector has
  zero parameter block (`ρ = 0`).
* `finrank_range_kerProj_add_corank` — reading (iii), residual authority:
  `dim (image of kerProj) + corank L = p` when `A` is onto.

The three readings were proved separately in `Kernel.lean`
(`surjective_augmentedMulti_iff_span_cokernel`,
`ker_augmentedMulti_of_linearIndependent`, `residual_authority`); here each
is re-derived from the exact sequence in a few lines, which is the content of
Part II's claim that they are one theorem.
-/

namespace SingularityTracking

open Submodule Module Function

variable {K : Type*} [Field K]
variable {V W : Type*} [AddCommGroup V] [Module K V] [AddCommGroup W] [Module K W]
variable {p : ℕ}

section Maps

variable (L : V →ₗ[K] W) (b : Fin p → W)

/-- `ker L → ker A`, `v ↦ (v, 0)`. -/
noncomputable def kerIncl : LinearMap.ker L →ₗ[K] LinearMap.ker (augmentedMulti L b) :=
  (LinearMap.inl K V (Fin p → K)).restrict fun v hv => by
    simp [LinearMap.mem_ker, augmentedMulti_apply, LinearMap.mem_ker.mp hv]

@[simp] theorem kerIncl_apply (v : LinearMap.ker L) :
    ((kerIncl L b v : LinearMap.ker (augmentedMulti L b)) : V × (Fin p → K)) = ((v : V), 0) :=
  rfl

/-- `ker A → K^p`, the parameter-block projection. -/
noncomputable def kerProj : LinearMap.ker (augmentedMulti L b) →ₗ[K] (Fin p → K) :=
  (LinearMap.snd K V (Fin p → K)).comp (LinearMap.ker (augmentedMulti L b)).subtype

@[simp] theorem kerProj_apply (x : LinearMap.ker (augmentedMulti L b)) :
    kerProj L b x = (x : V × (Fin p → K)).2 := rfl

/-- `K^p → W ⧸ range L`, `c ↦ [∑ cᵢ bᵢ]`: the augmentation columns read in
the cokernel of the decoupling matrix. -/
noncomputable def cokerMap : (Fin p → K) →ₗ[K] (W ⧸ LinearMap.range L) :=
  (LinearMap.range L).mkQ ∘ₗ Fintype.linearCombination K b

@[simp] theorem cokerMap_apply (c : Fin p → K) :
    cokerMap L b c = (LinearMap.range L).mkQ (∑ i, c i • b i) := by
  simp [cokerMap, Fintype.linearCombination_apply]

theorem range_le_range_augmentedMulti :
    LinearMap.range L ≤ LinearMap.range (augmentedMulti L b) := by
  rw [range_augmentedMulti]; exact le_sup_left

/-- `W ⧸ range L → W ⧸ range A`, the quotient factor. -/
noncomputable def cokerFactor :
    (W ⧸ LinearMap.range L) →ₗ[K] (W ⧸ LinearMap.range (augmentedMulti L b)) :=
  Submodule.factor (p := LinearMap.range L) (p' := LinearMap.range (augmentedMulti L b))
    (range_le_range_augmentedMulti L b)

@[simp] theorem cokerFactor_mk (w : W) :
    cokerFactor L b (Submodule.Quotient.mk w) =
      (Submodule.Quotient.mk w : W ⧸ LinearMap.range (augmentedMulti L b)) := rfl

end Maps

section Exactness

variable {L : V →ₗ[K] W} {b : Fin p → W}

theorem kerIncl_injective : Injective (kerIncl L b) := by
  intro v v' h
  have := congrArg (fun x : LinearMap.ker (augmentedMulti L b) => (x : V × (Fin p → K)).1) h
  simpa using Subtype.ext this

theorem cokerFactor_surjective : Surjective (cokerFactor L b) := by
  intro y
  induction y using Submodule.Quotient.induction_on with
  | H w => exact ⟨Submodule.Quotient.mk w, cokerFactor_mk L b w⟩

/-- Exactness at `ker A`: the kernel of the parameter projection is the image
of `ker L`. -/
theorem exact_kerIncl_kerProj : Exact (kerIncl L b) (kerProj L b) := by
  intro x
  constructor
  · intro hx
    obtain ⟨⟨v, c⟩, hvc⟩ := x
    have hc : c = 0 := hx
    subst hc
    have hv : v ∈ LinearMap.ker L := by
      rw [LinearMap.mem_ker] at hvc ⊢
      simpa [augmentedMulti_apply] using hvc
    exact ⟨⟨v, hv⟩, Subtype.ext rfl⟩
  · rintro ⟨v, rfl⟩
    simp

/-- Exactness at `K^p`: a rate vector `c` extends to a kernel direction of
`A` iff `∑ cᵢ bᵢ` falls back into `range L`. -/
theorem exact_kerProj_cokerMap : Exact (kerProj L b) (cokerMap L b) := by
  intro c
  rw [cokerMap_apply, Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero]
  constructor
  · rintro ⟨v, hv⟩
    refine ⟨⟨(-v, c), ?_⟩, rfl⟩
    rw [LinearMap.mem_ker, augmentedMulti_apply, map_neg, hv, neg_add_cancel]
  · rintro ⟨⟨⟨v, c'⟩, hker⟩, rfl⟩
    refine ⟨-v, ?_⟩
    rw [LinearMap.mem_ker, augmentedMulti_apply] at hker
    rw [map_neg]
    exact neg_eq_of_add_eq_zero_right hker

/-- Exactness at `W ⧸ range L`: the kernel of the factor map is the image of
the augmentation columns. -/
theorem exact_cokerMap_cokerFactor : Exact (cokerMap L b) (cokerFactor L b) := by
  intro y
  induction y using Submodule.Quotient.induction_on with
  | H w =>
  rw [cokerFactor_mk, Submodule.Quotient.mk_eq_zero, range_augmentedMulti, Submodule.mem_sup]
  constructor
  · rintro ⟨u, hu, s, hs, rfl⟩
    obtain ⟨c, rfl⟩ := (Submodule.mem_span_range_iff_exists_fun K).mp hs
    refine ⟨c, ?_⟩
    rw [cokerMap_apply, Submodule.mkQ_apply, Submodule.Quotient.eq]
    simpa using (Submodule.neg_mem _ hu)
  · rintro ⟨c, hc⟩
    rw [cokerMap_apply, Submodule.mkQ_apply, Submodule.Quotient.eq] at hc
    obtain ⟨u, hu⟩ := hc
    refine ⟨-(L u), Submodule.neg_mem _ (LinearMap.mem_range_self L u), ∑ i, c i • b i,
      Submodule.sum_mem _ fun i _ => Submodule.smul_mem _ _ (Submodule.subset_span ⟨i, rfl⟩), ?_⟩
    rw [hu]; abel

end Exactness

/-! ### The three readings -/

section Readings

variable {L : V →ₗ[K] W} {b : Fin p → W}

/-- **Reading (i), repair criterion.** `A = [L | b₁ ⋯ b_p]` is onto iff the
augmentation columns are onto the cokernel of `L`. (Exactness at the right
end: `coker A = 0` iff `cokerMap` is onto.) -/
theorem surjective_augmentedMulti_iff_cokerMap_surjective :
    Surjective (augmentedMulti L b) ↔ Surjective (cokerMap L b) := by
  rw [surjective_augmentedMulti_iff_span_cokernel]
  constructor
  · intro h y
    induction y using Submodule.Quotient.induction_on with
    | H w =>
    have hw : (LinearMap.range L).mkQ w ∈
        Submodule.span K (Set.range fun i => (LinearMap.range L).mkQ (b i)) := by
      rw [h]; trivial
    obtain ⟨c, hc⟩ := (Submodule.mem_span_range_iff_exists_fun K).mp hw
    refine ⟨c, ?_⟩
    rw [cokerMap_apply, map_sum]
    simpa [map_smul] using hc
  · intro h
    rw [Submodule.eq_top_iff']
    intro y
    obtain ⟨c, rfl⟩ := h y
    rw [cokerMap_apply, map_sum]
    simp only [map_smul]
    exact Submodule.sum_mem _ fun i _ =>
      Submodule.smul_mem _ _ (Submodule.subset_span ⟨i, rfl⟩)

/-- Reading (i) at `p = 1`, corank one: the augmented map is onto iff the
single anchor is transversal. -/
theorem surjective_augmented_iff_isTransversal_of_corank_one [FiniteDimensional K W]
    {L : V →ₗ[K] W} {b : W}
    (hcorank : finrank K (LinearMap.range L) + 1 = finrank K W) :
    Surjective (augmented L b) ↔ IsTransversal L b := by
  constructor
  · intro h hb
    have hne : LinearMap.range L ≠ ⊤ := by
      intro htop; rw [htop, finrank_top] at hcorank; omega
    exact not_surjective_augmented_of_not_transversal hb hne h
  · intro h
    exact surjective_augmented_of_transversal h hcorank

/-- **Reading (ii), authority collapse.** If the cokernel classes of the
augmentation columns are linearly independent (so `cokerMap` is injective),
every kernel vector of `A` has zero parameter block: `ρ = 0`. (Exactness at
`K^p`: `range kerProj = ker cokerMap = 0`.) -/
theorem kerProj_eq_zero_of_cokerMap_injective (h : Injective (cokerMap L b))
    (x : LinearMap.ker (augmentedMulti L b)) : kerProj L b x = 0 := by
  have hmem : kerProj L b x ∈ Set.range (kerProj L b) := ⟨x, rfl⟩
  have h0 := (exact_kerProj_cokerMap (L := L) (b := b) _).mpr hmem
  exact h (by rw [h0, map_zero])

/-- The hypothesis of reading (ii) in the form used in `Kernel.lean`:
independence of the cokernel classes is injectivity of `cokerMap`. -/
theorem cokerMap_injective_iff_linearIndependent :
    Injective (cokerMap L b) ↔
      LinearIndependent K fun i => (LinearMap.range L).mkQ (b i) := by
  rw [Fintype.linearIndependent_iff, ← LinearMap.ker_eq_bot, LinearMap.ker_eq_bot']
  constructor
  · intro h c hc
    have : cokerMap L b c = 0 := by
      rw [cokerMap_apply, map_sum]; simpa [map_smul] using hc
    exact congrFun (h c this)
  · intro h c hc
    rw [cokerMap_apply, map_sum] at hc
    simp only [map_smul] at hc
    exact funext (h c hc)

/-- **Reading (iii), residual authority.** If `A` is onto, the parameter-block
projection of `ker A` has dimension `p - corank L`. (Rank–nullity for
`cokerMap`, which is onto by reading (i), plus exactness at `K^p`.) -/
theorem finrank_range_kerProj_add_corank [FiniteDimensional K W]
    (hsurj : Surjective (augmentedMulti L b)) :
    finrank K (LinearMap.range (kerProj L b)) + finrank K (W ⧸ LinearMap.range L) = p := by
  have hker : LinearMap.range (kerProj L b) = LinearMap.ker (cokerMap L b) :=
    (exact_kerProj_cokerMap (L := L) (b := b)).linearMap_ker_eq.symm
  have hrange : LinearMap.range (cokerMap L b) = ⊤ :=
    LinearMap.range_eq_top.mpr
      (surjective_augmentedMulti_iff_cokerMap_surjective.mp hsurj)
  have hrn := LinearMap.finrank_range_add_finrank_ker (cokerMap L b)
  rw [hrange, finrank_top, Module.finrank_fintype_fun_eq_card, Fintype.card_fin] at hrn
  rw [hker]; omega

/-- The parameter-block projection of `ker A` in the exact-sequence form agrees
with the submodule used in `Kernel.lean` (`residual_authority`), so the two
statements are literally the same number. -/
theorem range_kerProj_eq_map_snd :
    LinearMap.range (kerProj L b) =
      (LinearMap.ker (augmentedMulti L b)).map (LinearMap.snd K V (Fin p → K)) := by
  ext c
  simp only [LinearMap.mem_range, Submodule.mem_map, kerProj_apply]
  constructor
  · rintro ⟨x, rfl⟩; exact ⟨x, x.2, rfl⟩
  · rintro ⟨y, hy, rfl⟩; exact ⟨⟨y, hy⟩, rfl⟩

end Readings

/-! ### Direct sums: the sequence is additive

For a block-diagonal `L = L₁ ⊕ L₂` with decentralized columns, the cokernel
map is the product of the block cokernel maps. This is the structural content
of "coincidence is immaterial" (Notes_algebraic, Thm. budget (a)); the
surjectivity half is already in `Network.lean`
(`surjective_networkAugmented_iff`). Here we record the cokernel splitting
that makes it a consequence of the exact sequence. -/

section DirectSum

variable {V₁ W₁ V₂ W₂ : Type*}
  [AddCommGroup V₁] [Module K V₁] [AddCommGroup W₁] [Module K W₁]
  [AddCommGroup V₂] [Module K V₂] [AddCommGroup W₂] [Module K W₂]

/-- The range of a block-diagonal map is the product of the block ranges. -/
theorem range_prodMap (L₁ : V₁ →ₗ[K] W₁) (L₂ : V₂ →ₗ[K] W₂) :
    LinearMap.range (L₁.prodMap L₂) = (LinearMap.range L₁).prod (LinearMap.range L₂) := by
  ext ⟨w₁, w₂⟩
  simp only [LinearMap.mem_range, LinearMap.prodMap_apply, Prod.mk.injEq, Submodule.mem_prod,
    Prod.exists]
  constructor
  · rintro ⟨v₁, v₂, h₁, h₂⟩; exact ⟨⟨v₁, h₁⟩, ⟨v₂, h₂⟩⟩
  · rintro ⟨⟨v₁, h₁⟩, ⟨v₂, h₂⟩⟩; exact ⟨v₁, v₂, h₁, h₂⟩

/-- The projection `W₁ × W₂ → (W₁ ⧸ range L₁) × (W₂ ⧸ range L₂)`; its kernel is
`range (L₁ ⊕ L₂)` and it is onto. -/
noncomputable def cokerProdProj (L₁ : V₁ →ₗ[K] W₁) (L₂ : V₂ →ₗ[K] W₂) :
    (W₁ × W₂) →ₗ[K] (W₁ ⧸ LinearMap.range L₁) × (W₂ ⧸ LinearMap.range L₂) :=
  (LinearMap.range L₁).mkQ.prodMap (LinearMap.range L₂).mkQ

theorem ker_cokerProdProj (L₁ : V₁ →ₗ[K] W₁) (L₂ : V₂ →ₗ[K] W₂) :
    LinearMap.ker (cokerProdProj L₁ L₂) = LinearMap.range (L₁.prodMap L₂) := by
  rw [range_prodMap]
  ext ⟨w₁, w₂⟩
  simp [cokerProdProj]

theorem cokerProdProj_surjective (L₁ : V₁ →ₗ[K] W₁) (L₂ : V₂ →ₗ[K] W₂) :
    Surjective (cokerProdProj L₁ L₂) := by
  rintro ⟨y₁, y₂⟩
  obtain ⟨w₁, rfl⟩ := Submodule.mkQ_surjective _ y₁
  obtain ⟨w₂, rfl⟩ := Submodule.mkQ_surjective _ y₂
  exact ⟨(w₁, w₂), rfl⟩

/-- **Cokernel splitting.** The cokernel of a block-diagonal map is the
product of the block cokernels, so the right end of the exact sequence splits
over direct sums. This is the structural fact behind "decentralized repair is
additive" (Part II, Prop. splitting over direct sums). -/
noncomputable def cokerProdEquiv (L₁ : V₁ →ₗ[K] W₁) (L₂ : V₂ →ₗ[K] W₂) :
    ((W₁ × W₂) ⧸ LinearMap.range (L₁.prodMap L₂)) ≃ₗ[K]
      (W₁ ⧸ LinearMap.range L₁) × (W₂ ⧸ LinearMap.range L₂) :=
  (Submodule.quotEquivOfEq _ _ (ker_cokerProdProj L₁ L₂).symm).trans
    ((cokerProdProj L₁ L₂).quotKerEquivOfSurjective (cokerProdProj_surjective L₁ L₂))

end DirectSum

end SingularityTracking

/-! --------------------------------------------------------------------------
Bundled source: SingularityTracking/Farkas.lean
-------------------------------------------------------------------------- -/

/-!
# A counterexample to the behavioral Farkas lemma (Blondel–Megretski, Problem 1.9)

ten Dam and Nieuwenhuis conjectured (Problem 1.9 of *Unsolved Problems in
Mathematical Systems and Control Theory*, 2004): for Laurent polynomial matrices
`R`, `R'` over `ℝ`, the behaviours satisfy `𝔅(R) ⊆ 𝔅(R')` — where
`𝔅(R) = {w : ℤ → ℝ | R(σ,σ⁻¹) w ≥ 0}` — if and only if `R' = H R` for a Laurent
polynomial matrix `H` with nonnegative coefficients.

This file proves the conjecture false, with the scalar (`q = 1`) example

  `R = [ 1 ; -(1 - T)² ]`,   `R' = 1 - T`.

* `Behavior R` is the set of nonnegative midpoint-concave sequences on `ℤ`,
  which are the nonnegative constants (`const_of_nonneg_concave`), so
  `(1 - σ) w = 0 ≥ 0` on it (`behavior_subset`).
* No nonnegative certificate exists (`no_certificate`): evaluating at `T = 1`
  kills `h₁`, and then `(1 - T)² ∣ (1 - T)` is impossible in the Laurent
  polynomial domain.

The two halves are assembled in `farkas_conjecture_false`.

Conventions. A Laurent polynomial `p = ∑ₖ pₖ Tᵏ` acts on a sequence `w : ℤ → ℝ`
by `(act p w) t = ∑ₖ pₖ w(t + k)`; so `T` is the forward shift. The conjecture
is insensitive to this convention (replace `T` by `T⁻¹`).
-/

namespace SingularityTracking.Farkas

open LaurentPolynomial

/-- Two-sided real sequences. -/
abbrev Seq := ℤ → ℝ

/-- A Laurent polynomial acting on a sequence as a shift operator. -/
noncomputable def act (p : ℝ[T;T⁻¹]) (w : Seq) : Seq :=
  fun t => p.coeff.sum fun k c => c * w (t + k)

/-- The behaviour of a finite family of inequality rows. -/
def Behavior {g : ℕ} (R : Fin g → ℝ[T;T⁻¹]) : Set Seq :=
  {w | ∀ i t, 0 ≤ act (R i) w t}

/-- Nonnegative coefficients. -/
def Nonneg (h : ℝ[T;T⁻¹]) : Prop := ∀ k, 0 ≤ h.coeff k

/-! ### The action on explicit polynomials -/

lemma act_single (k : ℤ) (c : ℝ) (w : Seq) (t : ℤ) :
    act (.single k c) w t = c * w (t + k) := by
  simp only [act, AddMonoidAlgebra.coeff_single]
  rw [Finsupp.sum_single_index]
  simp

lemma act_add (p q : ℝ[T;T⁻¹]) (w : Seq) (t : ℤ) :
    act (p + q) w t = act p w t + act q w t := by
  simp only [act, AddMonoidAlgebra.coeff_add]
  rw [Finsupp.sum_add_index']
  · intro a; simp
  · intro a b₁ b₂; ring

lemma act_one (w : Seq) (t : ℤ) : act 1 w t = w t := by
  rw [← single_zero_one_eq_one, act_single]; simp

/-- `-(1 - T)² = -1 + 2T - T²` as a sum of monomials. -/
lemma neg_sq_eq :
    (-(1 - T 1) ^ 2 : ℝ[T;T⁻¹]) = .single 0 (-1) + .single 1 2 + .single 2 (-1) := by
  rw [single_eq_C_mul_T, single_eq_C_mul_T, single_eq_C_mul_T, T_zero,
    show (2 : ℤ) = 1 + 1 from rfl, T_add, map_neg, map_one, map_ofNat]
  ring

lemma act_neg_sq (w : Seq) (t : ℤ) :
    act (-(1 - T 1) ^ 2) w t = -w t + 2 * w (t + 1) - w (t + 2) := by
  rw [neg_sq_eq, act_add, act_add, act_single, act_single, act_single]
  simp; ring

lemma act_one_sub_T (w : Seq) (t : ℤ) :
    act (1 - T 1) w t = w t - w (t + 1) := by
  have : (1 - T 1 : ℝ[T;T⁻¹]) = .single 0 1 + .single 1 (-1) := by
    rw [single_eq_C_mul_T, single_eq_C_mul_T, T_zero, map_neg, map_one]; ring
  rw [this, act_add, act_single, act_single]; simp; ring

/-! ### Nonnegative midpoint-concave sequences on `ℤ` are constant -/

/-- A nonnegative sequence on `ℤ` whose second difference is nonpositive is constant. -/
theorem const_of_nonneg_concave (w : Seq) (h0 : ∀ t, 0 ≤ w t)
    (hc : ∀ t, 0 ≤ -w t + 2 * w (t + 1) - w (t + 2)) : ∀ t, w t = w 0 := by
  set d : ℤ → ℝ := fun t => w (t + 1) - w t with hd
  have dmono : ∀ t, d (t + 1) ≤ d t := by
    intro t; simp only [hd]
    have := hc t
    have e : t + 1 + 1 = t + 2 := by ring
    rw [e]; linarith
  -- forward: d (t + n) ≤ d t and w (t + n) ≤ w t + n * d t
  have fwdD : ∀ t, ∀ n : ℕ, d (t + n) ≤ d t := by
    intro t n
    induction n with
    | zero => simp
    | succ n ih =>
      have e : t + ((n + 1 : ℕ) : ℤ) = t + n + 1 := by push_cast; ring
      rw [e]; exact (dmono _).trans ih
  have fwdW : ∀ t, ∀ n : ℕ, w (t + n) ≤ w t + n * d t := by
    intro t n
    induction n with
    | zero => simp
    | succ n ih =>
      have e : t + ((n + 1 : ℕ) : ℤ) = t + n + 1 := by push_cast; ring
      have hdn : w (t + n + 1) = w (t + n) + d (t + n) := by simp only [hd]; ring
      rw [e, hdn]; push_cast
      have := fwdD t n
      nlinarith
  have dnonneg : ∀ t, 0 ≤ d t := by
    intro t
    by_contra hneg
    push Not at hneg
    obtain ⟨n, hn⟩ := exists_nat_gt (w t / (-d t))
    have hpos : 0 < -d t := by linarith
    have : w t + n * d t < 0 := by
      rw [div_lt_iff₀ hpos] at hn; linarith
    exact absurd (h0 (t + n)) (not_le.2 (lt_of_le_of_lt (fwdW t n) this))
  -- backward: d t ≤ d (t - n) and w (t - n) ≤ w t - n * d t
  have bwdD : ∀ t, ∀ n : ℕ, d t ≤ d (t - n) := by
    intro t n
    have := fwdD (t - n) n
    rwa [sub_add_cancel] at this
  have bwdW : ∀ t, ∀ n : ℕ, w (t - n) ≤ w t - n * d t := by
    intro t n
    induction n with
    | zero => simp
    | succ n ih =>
      have e : t - ((n + 1 : ℕ) : ℤ) = t - n - 1 := by push_cast; ring
      have hdn : w (t - n - 1) = w (t - n) - d (t - n - 1) := by
        simp only [hd]; rw [sub_add_cancel]; ring
      have hD : d t ≤ d (t - n - 1) := by
        have := bwdD t (n + 1)
        have e' : t - ((n + 1 : ℕ) : ℤ) = t - n - 1 := by push_cast; ring
        rwa [e'] at this
      rw [e, hdn]; push_cast
      linarith
  have dnonpos : ∀ t, d t ≤ 0 := by
    intro t
    by_contra hpos'
    push Not at hpos'
    obtain ⟨n, hn⟩ := exists_nat_gt (w t / d t)
    have : w t - n * d t < 0 := by
      rw [div_lt_iff₀ hpos'] at hn; linarith
    exact absurd (h0 (t - n)) (not_le.2 (lt_of_le_of_lt (bwdW t n) this))
  have dzero : ∀ t, w (t + 1) = w t := by
    intro t
    have h1 := dnonneg t
    have h2 := dnonpos t
    simp only [hd] at h1 h2
    linarith
  intro t
  induction t using Int.induction_on with
  | zero => rfl
  | succ i ih => rw [dzero, ih]
  | pred i ih => rw [← ih, ← dzero (-(i : ℤ) - 1)]; ring_nf

/-! ### Behaviour inclusion -/

/-- The rows of the counterexample. -/
noncomputable def Rrows : Fin 2 → ℝ[T;T⁻¹] := ![1, -(1 - T 1) ^ 2]

/-- The implied row. -/
noncomputable def rrow : ℝ[T;T⁻¹] := 1 - T 1

theorem mem_behavior_iff (w : Seq) :
    w ∈ Behavior Rrows ↔ (∀ t, 0 ≤ w t) ∧ ∀ t, 0 ≤ -w t + 2 * w (t + 1) - w (t + 2) := by
  constructor
  · intro h
    refine ⟨fun t => ?_, fun t => ?_⟩
    · have := h 0 t; simpa [Rrows, act_one] using this
    · have := h 1 t; simpa [Rrows, act_neg_sq] using this
  · rintro ⟨h0, hc⟩ i t
    fin_cases i
    · simpa [Rrows, act_one] using h0 t
    · simpa [Rrows, act_neg_sq] using hc t

/-- `𝔅(R) ⊆ 𝔅(R')`: on nonnegative concave sequences, `(1 - σ) w = 0`. -/
theorem behavior_subset : Behavior Rrows ⊆ Behavior ![rrow] := by
  intro w hw
  obtain ⟨h0, hc⟩ := (mem_behavior_iff w).1 hw
  have hconst := const_of_nonneg_concave w h0 hc
  intro i t
  fin_cases i
  change 0 ≤ act rrow w t
  rw [rrow, act_one_sub_T, hconst t, hconst (t + 1)]; simp

/-! ### No nonnegative certificate -/

/-- Evaluation at `T = 1`, as an `ℝ`-algebra homomorphism. -/
noncomputable def ev₁ : ℝ[T;T⁻¹] →ₐ[ℝ] ℝ :=
  AddMonoidAlgebra.lift (R := ℝ) (M := ℤ) (A := ℝ) 1

lemma ev₁_single (k : ℤ) (c : ℝ) : ev₁ (.single k c) = c := by
  unfold ev₁
  rw [AddMonoidAlgebra.lift_single]
  simp

lemma ev₁_T (n : ℤ) : ev₁ (T n) = 1 := by
  change ev₁ (AddMonoidAlgebra.single n 1) = 1
  exact ev₁_single n 1

lemma ev₁_apply (p : ℝ[T;T⁻¹]) : ev₁ p = ∑ k ∈ p.coeff.support, p.coeff k := by
  rw [ev₁, AddMonoidAlgebra.lift_apply]
  simp [Finsupp.sum]

/-- A Laurent polynomial with nonnegative coefficients and zero coefficient sum is zero. -/
lemma eq_zero_of_nonneg_of_ev₁ {h : ℝ[T;T⁻¹]} (hn : Nonneg h) (h0 : ev₁ h = 0) : h = 0 := by
  rw [ev₁_apply] at h0
  have hall := (Finset.sum_eq_zero_iff_of_nonneg fun k _ => hn k).1 h0
  apply LaurentPolynomial.ext
  intro k
  by_cases hk : k ∈ h.coeff.support
  · simpa using hall k hk
  · simpa using Finsupp.notMem_support_iff.1 hk

lemma one_sub_T_ne_zero : (1 - T 1 : ℝ[T;T⁻¹]) ≠ 0 := by
  intro h
  have h' : (1 : ℝ[T;T⁻¹]) = T 1 := sub_eq_zero.1 h
  have h1 := congrArg (fun p : ℝ[T;T⁻¹] => p.coeff 1) h'
  have h2 : (1 : ℝ[T;T⁻¹]).coeff 1 = 0 := by
    rw [← single_zero_one_eq_one, AddMonoidAlgebra.coeff_single, Finsupp.single_apply]
    simp
  simp only [h2, T_apply] at h1
  simp at h1

/-- There is no nonnegative certificate `1 - T = h₁ · 1 + h₂ · (-(1 - T)²)`. -/
theorem no_certificate (h₁ h₂ : ℝ[T;T⁻¹]) (n₁ : Nonneg h₁) (_n₂ : Nonneg h₂) :
    (1 - T 1 : ℝ[T;T⁻¹]) ≠ h₁ * 1 + h₂ * (-(1 - T 1) ^ 2) := by
  intro hEq
  -- evaluate at T = 1: the coefficient sum of h₁ vanishes, so h₁ = 0
  have hev := congrArg ev₁ hEq
  simp only [map_sub, map_one, map_add, map_mul, map_neg, map_pow, ev₁_T, mul_one] at hev
  have h₁ev : ev₁ h₁ = 0 := by
    have : (1 : ℝ) - 1 = 0 := by norm_num
    rw [this] at hev
    have : ev₁ h₁ + ev₁ h₂ * -((1 : ℝ) - 1) ^ 2 = ev₁ h₁ := by ring
    linarith
  have h₁0 : h₁ = 0 := eq_zero_of_nonneg_of_ev₁ n₁ h₁ev
  subst h₁0
  -- now (1 - T)(1 + h₂ (1 - T)) = 0 in a domain, and 1 - T ≠ 0
  have hprod : (1 - T 1 : ℝ[T;T⁻¹]) * (1 + h₂ * (1 - T 1)) = 0 := by
    linear_combination hEq
  rcases mul_eq_zero.1 hprod with h | h
  · exact one_sub_T_ne_zero h
  · have := congrArg ev₁ h
    simp [map_add, map_mul, ev₁_T] at this

/-! ### Assembly -/

/-- **Problem 1.9 is false.** The behaviour of `R = [1 ; -(1-T)²]` is contained in
the behaviour of `R' = 1 - T`, but `R'` is not a nonnegative Laurent polynomial
combination of the rows of `R`. -/
theorem farkas_conjecture_false :
    Behavior Rrows ⊆ Behavior ![rrow] ∧
    ¬ ∃ H : Fin 2 → ℝ[T;T⁻¹], (∀ i, Nonneg (H i)) ∧ rrow = ∑ i, H i * Rrows i := by
  refine ⟨behavior_subset, ?_⟩
  rintro ⟨H, hH, hEq⟩
  rw [Fin.sum_univ_two] at hEq
  exact no_certificate (H 0) (H 1) (hH 0) (hH 1) (by simpa [Rrows, rrow] using hEq)

/-- The general obstruction: if the behaviour of `R` satisfies a linear
*equation* `p(σ) w = 0` with `p ≠ 0`, and `R` has no nonzero nonnegative
syzygy, then the Farkas conjecture fails for `R`. -/
theorem obstruction_of_hidden_equality {g : ℕ} (R : Fin g → ℝ[T;T⁻¹]) (p : ℝ[T;T⁻¹])
    (hp : p ≠ 0) (hker : ∀ w ∈ Behavior R, ∀ t, act p w t = 0)
    (hsyz : ∀ H : Fin g → ℝ[T;T⁻¹], (∀ i, Nonneg (H i)) → ∑ i, H i * R i = 0 → ∀ i, H i = 0) :
    ¬ (∀ (r' : ℝ[T;T⁻¹]), Behavior R ⊆ Behavior ![r'] →
        ∃ H : Fin g → ℝ[T;T⁻¹], (∀ i, Nonneg (H i)) ∧ r' = ∑ i, H i * R i) := by
  intro hconj
  have act_neg : ∀ w t, act (-p) w t = -act p w t := by
    intro w t
    have : act (-p) w t + act p w t = 0 := by
      rw [← act_add, neg_add_cancel]
      simp [act, AddMonoidAlgebra.coeff_zero]
    linarith
  have hp' : Behavior R ⊆ Behavior ![p] := by
    intro w hw i t; fin_cases i; simp [hker w hw t]
  have hp'' : Behavior R ⊆ Behavior ![-p] := by
    intro w hw i t; fin_cases i; simp [act_neg, hker w hw t]
  obtain ⟨Hp, hHp, ep⟩ := hconj p hp'
  obtain ⟨Hm, hHm, em⟩ := hconj (-p) hp''
  have hsum : ∑ i, (Hp i + Hm i) * R i = 0 := by
    simp only [add_mul, Finset.sum_add_distrib, ← ep, ← em, add_neg_cancel]
  have hzero := hsyz (fun i => Hp i + Hm i) (fun i k => add_nonneg (hHp i k) (hHm i k)) hsum
  have hHp0 : ∀ i, Hp i = 0 := by
    intro i
    apply LaurentPolynomial.ext; intro k
    have := congrArg (fun q : ℝ[T;T⁻¹] => q.coeff k) (hzero i)
    simp only [AddMonoidAlgebra.coeff_add, Finsupp.add_apply, AddMonoidAlgebra.coeff_zero,
      Finsupp.zero_apply] at this
    have := hHp i k; have := hHm i k
    simp; linarith
  apply hp
  rw [ep]
  simp [hHp0]

end SingularityTracking.Farkas

/-! --------------------------------------------------------------------------
Bundled source: SingularityTracking/FarkasMinimal.lean
-------------------------------------------------------------------------- -/

/-!
# Minimal representations of `{c ≥ 0}`: the minimality conjecture fails

ten Dam's thesis (Ch. 4) states, next to the Farkas conjecture, a minimality
conjecture for mixed systems `{R₁(σ) w = 0, R₂(σ) w ≥ 0}`: such a system is
*minimal* (no equivalent system has fewer rows) iff it has no redundant equations
and no implicit equalities; moreover the numbers of equalities and of inequalities
in a minimal representation are unique.

This file refutes both parts with the behaviour `𝔅 = {w ≡ c : c ≥ 0}`:

* `rep1`: `{ w ≥ 0, -(1-σ)² w ≥ 0 }`      (0 equalities, 2 inequalities)
* `rep2`: `{ (1-σ) w = 0, w ≥ 0 }`         (1 equality,   1 inequality)
* `rep3`: `{ -(1-σ)² w = 0, w ≥ 0 }`       (1 equality,   1 inequality)

All three describe `𝔅` (`behaviorEI_rep*`), and none can be replaced by a one-row
system (`no_one_row`): a single equality defines a subspace, which `𝔅` is not, and a
single inequality `r(σ) w ≥ 0` contains one of the exponential sequences `± 2ᵗ`,
which are not constant. Hence all three are minimal (`isMinimal_rep*`). The second
row of `rep1` is an implicit equality, so "minimal ⇒ no implicit equalities" fails;
`rep1` and `rep2` have different numbers of equalities, so uniqueness fails
(`minimality_conjecture_false`).
-/

namespace SingularityTracking.Farkas

open LaurentPolynomial

/-- Mixed equality/inequality behaviour. -/
def BehaviorEI {g r : ℕ} (E : Fin g → ℝ[T;T⁻¹]) (I : Fin r → ℝ[T;T⁻¹]) : Set Seq :=
  {w | (∀ i t, act (E i) w t = 0) ∧ ∀ i t, 0 ≤ act (I i) w t}

/-- The nonnegative constant sequences. -/
def nonnegConst : Set Seq := {w | ∃ c : ℝ, 0 ≤ c ∧ ∀ t, w t = c}

/-- Minimality: no equivalent representation has fewer rows. -/
def IsMinimal {g r : ℕ} (E : Fin g → ℝ[T;T⁻¹]) (I : Fin r → ℝ[T;T⁻¹]) : Prop :=
  ∀ (g' r' : ℕ) (E' : Fin g' → ℝ[T;T⁻¹]) (I' : Fin r' → ℝ[T;T⁻¹]),
    BehaviorEI E' I' = BehaviorEI E I → g + r ≤ g' + r'

/-- Row `k` of the inequalities is an implicit equality of the representation. -/
def IsImplicitEquality {g r : ℕ} (E : Fin g → ℝ[T;T⁻¹]) (I : Fin r → ℝ[T;T⁻¹]) (k : Fin r) :
    Prop :=
  ∀ w ∈ BehaviorEI E I, ∀ t, act (I k) w t = 0

/-! ### Elementary properties of the action -/

lemma act_smul_seq (p : ℝ[T;T⁻¹]) (s : ℝ) (w : Seq) (t : ℤ) :
    act p (fun u => s * w u) t = s * act p w t := by
  simp only [act]
  rw [Finsupp.mul_sum]
  refine Finsupp.sum_congr fun k _ => ?_
  ring

lemma act_const (p : ℝ[T;T⁻¹]) (c : ℝ) (t : ℤ) :
    act p (fun _ => c) t = c * ev₁ p := by
  rw [ev₁_apply]
  simp only [act, Finsupp.sum, Finset.mul_sum]
  refine Finset.sum_congr rfl fun k _ => ?_
  ring

/-- `k ↦ aᵏ` as a monoid homomorphism `Multiplicative ℤ →* ℝ`, for `a ≠ 0`. -/
noncomputable def zpowHom (a : ℝ) (ha : a ≠ 0) : Multiplicative ℤ →* ℝ where
  toFun k := a ^ (Multiplicative.toAdd k)
  map_one' := by simp
  map_mul' x y := by simp [zpow_add₀ ha]

/-- Evaluation at `T = a`, `a ≠ 0`, as an `ℝ`-algebra homomorphism. -/
noncomputable def evAt (a : ℝ) (ha : a ≠ 0) : ℝ[T;T⁻¹] →ₐ[ℝ] ℝ :=
  AddMonoidAlgebra.lift (R := ℝ) (M := ℤ) (A := ℝ) (zpowHom a ha)

lemma evAt_apply (a : ℝ) (ha : a ≠ 0) (p : ℝ[T;T⁻¹]) :
    evAt a ha p = p.coeff.sum fun k c => c * a ^ k := by
  rw [evAt, AddMonoidAlgebra.lift_apply]
  refine Finsupp.sum_congr fun k _ => ?_
  simp [zpowHom, smul_eq_mul]

/-- The action on an exponential sequence is multiplication by the evaluation. -/
lemma act_exp (p : ℝ[T;T⁻¹]) (a : ℝ) (ha : a ≠ 0) (t : ℤ) :
    act p (fun u => a ^ u) t = evAt a ha p * a ^ t := by
  rw [evAt_apply]
  simp only [act, Finsupp.sum, Finset.sum_mul]
  refine Finset.sum_congr rfl fun k _ => ?_
  rw [zpow_add₀ ha]; ring

/-! ### The three representations -/

lemma mem_nonnegConst_iff (w : Seq) : w ∈ nonnegConst ↔ ∃ c : ℝ, 0 ≤ c ∧ ∀ t, w t = c :=
  Iff.rfl

lemma const_of_shift_fixed (w : Seq) (h : ∀ t, w (t + 1) = w t) : ∀ t, w t = w 0 := by
  intro t
  induction t using Int.induction_on with
  | zero => rfl
  | succ i ih => rw [h, ih]
  | pred i ih => rw [← ih, ← h (-(i : ℤ) - 1)]; ring_nf

theorem behaviorEI_rep1 : BehaviorEI (![] : Fin 0 → ℝ[T;T⁻¹]) Rrows = nonnegConst := by
  ext w
  constructor
  · rintro ⟨-, hI⟩
    have hw : w ∈ Behavior Rrows := hI
    obtain ⟨h0, hc⟩ := (mem_behavior_iff w).1 hw
    exact ⟨w 0, h0 0, const_of_nonneg_concave w h0 hc⟩
  · rintro ⟨c, hc, hw⟩
    refine ⟨fun i => i.elim0, ?_⟩
    have hw' : w = fun _ => c := funext hw
    subst hw'
    exact (mem_behavior_iff _).2 ⟨fun _ => hc, fun _ => by ring_nf; exact le_rfl⟩

theorem behaviorEI_rep2 : BehaviorEI ![1 - T 1] ![(1 : ℝ[T;T⁻¹])] = nonnegConst := by
  ext w
  constructor
  · rintro ⟨hE, hI⟩
    have h1 : ∀ t, w (t + 1) = w t := by
      intro t
      have := hE 0 t
      simp only [Matrix.cons_val_zero, act_one_sub_T] at this
      linarith
    have h0 := hI 0 0
    simp only [Matrix.cons_val_zero, act_one] at h0
    exact ⟨w 0, h0, const_of_shift_fixed w h1⟩
  · rintro ⟨c, hc, hw⟩
    have hw' : w = fun _ => c := funext hw
    subst hw'
    refine ⟨fun i t => ?_, fun i t => ?_⟩
    · fin_cases i; simp [act_one_sub_T]
    · fin_cases i; simpa [act_one] using hc

theorem behaviorEI_rep3 : BehaviorEI ![-(1 - T 1) ^ 2] ![(1 : ℝ[T;T⁻¹])] = nonnegConst := by
  ext w
  constructor
  · rintro ⟨hE, hI⟩
    have h0 : ∀ t, 0 ≤ w t := fun t => by simpa [act_one] using hI 0 t
    have hc : ∀ t, 0 ≤ -w t + 2 * w (t + 1) - w (t + 2) := fun t => by
      have := hE 0 t
      simp only [Matrix.cons_val_zero, act_neg_sq] at this
      linarith
    exact ⟨w 0, h0 0, const_of_nonneg_concave w h0 hc⟩
  · rintro ⟨c, hc, hw⟩
    have hw' : w = fun _ => c := funext hw
    subst hw'
    refine ⟨fun i t => ?_, fun i t => ?_⟩
    · fin_cases i; simp [act_neg_sq]; ring
    · fin_cases i; simpa [act_one] using hc

/-! ### No one-row representation -/

/-- A representation with at most one row never describes the nonnegative constants. -/
theorem no_one_row {g r : ℕ} (E : Fin g → ℝ[T;T⁻¹]) (I : Fin r → ℝ[T;T⁻¹])
    (h1 : g + r ≤ 1) : BehaviorEI E I ≠ nonnegConst := by
  intro hB
  rcases Nat.eq_zero_or_pos r with hr | hr
  · -- no inequalities: the behaviour is a subspace, so it contains `-1`
    subst hr
    have hone : (fun _ : ℤ => (1 : ℝ)) ∈ BehaviorEI E I := by
      rw [hB]; exact ⟨1, zero_le_one, fun _ => rfl⟩
    have hneg : (fun _ : ℤ => (-1 : ℝ)) ∈ BehaviorEI E I := by
      refine ⟨fun i t => ?_, fun i => i.elim0⟩
      have := hone.1 i t
      have e : (fun _ : ℤ => (-1 : ℝ)) = fun u => (-1 : ℝ) * (fun _ : ℤ => (1 : ℝ)) u := by
        funext u; ring
      rw [e, act_smul_seq, this, mul_zero]
    rw [hB] at hneg
    obtain ⟨c, hc, hw⟩ := hneg
    have := hw 0
    simp at this
    linarith
  · -- exactly one inequality and no equality
    have hg : g = 0 := by omega
    have hr1 : r = 1 := by omega
    subst hg; subst hr1
    set p := I 0 with hp
    have h2 : (2 : ℝ) ≠ 0 := by norm_num
    -- one of ±2ᵗ lies in the behaviour; neither is constant
    have key : ∀ s : ℝ, 0 ≤ s * evAt 2 h2 p →
        (fun u : ℤ => s * (2 : ℝ) ^ u) ∈ BehaviorEI E I := by
      intro s hs
      refine ⟨fun i => i.elim0, fun i t => ?_⟩
      fin_cases i
      show 0 ≤ act p (fun u => s * (2 : ℝ) ^ u) t
      rw [act_smul_seq, act_exp p 2 h2]
      have : (0 : ℝ) ≤ (2 : ℝ) ^ t := zpow_nonneg (by norm_num) t
      calc (0 : ℝ) ≤ (s * evAt 2 h2 p) * (2 : ℝ) ^ t := mul_nonneg hs this
        _ = s * (evAt 2 h2 p * (2 : ℝ) ^ t) := by ring
    have notconst : ∀ s : ℝ, s ≠ 0 → (fun u : ℤ => s * (2 : ℝ) ^ u) ∉ nonnegConst := by
      rintro s hs ⟨c, -, hw⟩
      have h0 := hw 0
      have h1' := hw 1
      simp at h0 h1'
      rw [← h0] at h1'
      exact hs (by linarith)
    rcases le_or_gt 0 (evAt 2 h2 p) with hev | hev
    · have := key 1 (by simpa using hev)
      rw [hB] at this
      exact notconst 1 one_ne_zero this
    · have := key (-1) (by nlinarith)
      rw [hB] at this
      exact notconst (-1) (by norm_num) this

theorem isMinimal_of_two_rows {g r : ℕ} (E : Fin g → ℝ[T;T⁻¹]) (I : Fin r → ℝ[T;T⁻¹])
    (h2 : g + r = 2) (hB : BehaviorEI E I = nonnegConst) : IsMinimal E I := by
  intro g' r' E' I' hEq
  by_contra hlt
  push Not at hlt
  exact no_one_row E' I' (by omega) (hEq.trans hB)

/-! ### Assembly -/

theorem isMinimal_rep1 : IsMinimal (![] : Fin 0 → ℝ[T;T⁻¹]) Rrows :=
  isMinimal_of_two_rows _ _ rfl behaviorEI_rep1

theorem isMinimal_rep2 : IsMinimal ![1 - T 1] ![(1 : ℝ[T;T⁻¹])] :=
  isMinimal_of_two_rows _ _ rfl behaviorEI_rep2

theorem isMinimal_rep3 : IsMinimal ![-(1 - T 1) ^ 2] ![(1 : ℝ[T;T⁻¹])] :=
  isMinimal_of_two_rows _ _ rfl behaviorEI_rep3

/-- The concavity row of `rep1` is an implicit equality. -/
theorem implicit_rep1 : IsImplicitEquality (![] : Fin 0 → ℝ[T;T⁻¹]) Rrows 1 := by
  intro w hw t
  rw [behaviorEI_rep1] at hw
  obtain ⟨c, -, hc⟩ := hw
  have hw' : w = fun _ => c := funext hc
  subst hw'
  simp [Rrows, act_neg_sq]; ring

/-- **The minimality conjecture is false.** `rep1` is minimal and has an implicit
equality; `rep1`, `rep2`, `rep3` are minimal representations of the same behaviour
with `0`, `1`, `1` equalities and `2`, `1`, `1` inequalities respectively (the counts
are the index types `Fin 0`, `Fin 1`, `Fin 2`). -/
theorem minimality_conjecture_false :
    (IsMinimal (![] : Fin 0 → ℝ[T;T⁻¹]) Rrows ∧
      IsImplicitEquality (![] : Fin 0 → ℝ[T;T⁻¹]) Rrows 1) ∧
    (IsMinimal ![1 - T 1] ![(1 : ℝ[T;T⁻¹])] ∧
      BehaviorEI ![1 - T 1] ![(1 : ℝ[T;T⁻¹])] = BehaviorEI (![] : Fin 0 → ℝ[T;T⁻¹]) Rrows) ∧
    (IsMinimal ![-(1 - T 1) ^ 2] ![(1 : ℝ[T;T⁻¹])] ∧
      BehaviorEI ![-(1 - T 1) ^ 2] ![(1 : ℝ[T;T⁻¹])] =
        BehaviorEI (![] : Fin 0 → ℝ[T;T⁻¹]) Rrows) :=
  ⟨⟨isMinimal_rep1, implicit_rep1⟩,
   ⟨isMinimal_rep2, behaviorEI_rep2.trans behaviorEI_rep1.symm⟩,
   ⟨isMinimal_rep3, behaviorEI_rep3.trans behaviorEI_rep1.symm⟩⟩

end SingularityTracking.Farkas

/-! --------------------------------------------------------------------------
Bundled source: SingularityTracking/FarkasDegree.lean
-------------------------------------------------------------------------- -/

/-!
# Bounded certificate degree under the same-sign-ends condition

For `q = 1`, `R = [a ; b]`, every solution of `h₁ a + h₂ b = r` is
`(p₁ + c b, p₂ - c a)` for a particular solution `(p₁, p₂)` and a free `c`. If the
leading coefficients of `a` and `b` have the same sign, then nonnegativity of the pair
forces the top degree of `c` to stay below the top of the supports of `p₁, p₂`:
`topDeg c + min (topDeg a) (topDeg b) ≤ N'` (`topDeg_bound`). This is the degree bound
behind the closedness of the certificate cone in the companion note; the passage from
the bound to closedness (Kakutani–Klee) is not formalized. The mirror statement for the
trailing coefficients follows by the substitution `T ↦ T⁻¹` and is not repeated.
-/

namespace SingularityTracking.Farkas

open LaurentPolynomial

lemma coeff_ne_zero_of_ne_zero {f : ℝ[T;T⁻¹]} (hf : f ≠ 0) : f.coeff ≠ 0 := by
  intro h
  apply hf
  rw [← AddMonoidAlgebra.coeff_inj, h]
  rfl

lemma support_nonempty_of_ne_zero {f : ℝ[T;T⁻¹]} (hf : f ≠ 0) : f.coeff.support.Nonempty :=
  Finsupp.support_nonempty_iff.2 (coeff_ne_zero_of_ne_zero hf)

/-- The top degree of a nonzero Laurent polynomial. -/
noncomputable def topDeg (f : ℝ[T;T⁻¹]) (hf : f ≠ 0) : ℤ :=
  f.coeff.support.max' (support_nonempty_of_ne_zero hf)

lemma topDeg_mem {f : ℝ[T;T⁻¹]} (hf : f ≠ 0) : topDeg f hf ∈ f.coeff.support :=
  Finset.max'_mem _ _

lemma coeff_topDeg_ne_zero {f : ℝ[T;T⁻¹]} (hf : f ≠ 0) : f.coeff (topDeg f hf) ≠ 0 :=
  Finsupp.mem_support_iff.1 (topDeg_mem hf)

lemma le_topDeg {f : ℝ[T;T⁻¹]} (hf : f ≠ 0) {k : ℤ} (hk : k ∈ f.coeff.support) :
    k ≤ topDeg f hf :=
  Finset.le_max' _ _ hk

lemma coeff_eq_zero_of_topDeg_lt {f : ℝ[T;T⁻¹]} (hf : f ≠ 0) {k : ℤ} (hk : topDeg f hf < k) :
    f.coeff k = 0 := by
  by_contra h
  exact absurd (le_topDeg hf (Finsupp.mem_support_iff.2 h)) (not_le.2 hk)

/-- The top coefficient of a product is the product of the top coefficients. -/
lemma coeff_mul_topDeg {f g : ℝ[T;T⁻¹]} (hf : f ≠ 0) (hg : g ≠ 0) :
    (f * g).coeff (topDeg f hf + topDeg g hg) = f.coeff (topDeg f hf) * g.coeff (topDeg g hg) := by
  apply AddMonoidAlgebra.coeff_mul_add_of_uniqueAdd
  intro a b ha hb hab
  have h1 := le_topDeg hf ha
  have h2 := le_topDeg hg hb
  constructor <;> omega

/-- **Degree bound.** If the leading coefficients of `a` and `b` have the same sign and
`(p₁ + c b, p₂ - c a)` is a nonnegative certificate with `p₁, p₂` supported in `(-∞, N']`,
then `topDeg c + min (topDeg a) (topDeg b) ≤ N'`. -/
theorem topDeg_bound (a b c p₁ p₂ : ℝ[T;T⁻¹]) (ha : a ≠ 0) (hb : b ≠ 0) (hc : c ≠ 0) (N' : ℤ)
    (hp₁ : ∀ k, N' < k → p₁.coeff k = 0) (hp₂ : ∀ k, N' < k → p₂.coeff k = 0)
    (hsign : 0 < a.coeff (topDeg a ha) * b.coeff (topDeg b hb))
    (h₁ : Nonneg (p₁ + c * b)) (h₂ : Nonneg (p₂ - c * a)) :
    topDeg c hc + min (topDeg a ha) (topDeg b hb) ≤ N' := by
  by_contra hlt
  push Not at hlt
  have hb' : N' < topDeg c hc + topDeg b hb := lt_of_lt_of_le hlt (by omega)
  have ha' : N' < topDeg c hc + topDeg a ha := lt_of_lt_of_le hlt (by omega)
  set cD := c.coeff (topDeg c hc) with hcD
  set aT := a.coeff (topDeg a ha) with haT
  set bT := b.coeff (topDeg b hb) with hbT
  have hcD0 : cD ≠ 0 := coeff_topDeg_ne_zero hc
  -- coefficient of p₁ + c b at topDeg c + topDeg b
  have e1 : (p₁ + c * b).coeff (topDeg c hc + topDeg b hb) = cD * bT := by
    rw [AddMonoidAlgebra.coeff_add, Finsupp.add_apply, hp₁ _ hb', coeff_mul_topDeg hc hb,
      zero_add]
  -- coefficient of p₂ - c a at topDeg c + topDeg a
  have e2 : (p₂ - c * a).coeff (topDeg c hc + topDeg a ha) = -(cD * aT) := by
    have : (p₂ - c * a).coeff = p₂.coeff - (c * a).coeff :=
      map_sub AddMonoidAlgebra.coeffAddEquiv p₂ (c * a)
    rw [this, Finsupp.sub_apply, hp₂ _ ha', coeff_mul_topDeg hc ha, zero_sub]
  have i1 : 0 ≤ cD * bT := e1 ▸ h₁ _
  have i2 : 0 ≤ -(cD * aT) := e2 ▸ h₂ _
  -- cD bT ≥ 0 and cD aT ≤ 0 give cD² aT bT ≤ 0, contradicting aT bT > 0
  have : (cD * bT) * (cD * aT) ≤ 0 := by nlinarith
  have hsq : 0 < cD ^ 2 := by positivity
  have : 0 < (cD * bT) * (cD * aT) := by
    calc (0 : ℝ) < cD ^ 2 * (aT * bT) := mul_pos hsq hsign
      _ = (cD * bT) * (cD * aT) := by ring
  linarith

end SingularityTracking.Farkas

/-! --------------------------------------------------------------------------
Bundled source: SingularityTracking/FarkasStatement.lean
-------------------------------------------------------------------------- -/

/-!
# Problem 1.9 and the minimality conjecture, stated and refuted

The earlier modules prove the counterexample for one `R`, `R'` with `q = 1`. This file
states the conjectures themselves, for Laurent polynomial *matrices* with `q` columns
acting on `ℝ^q`-valued sequences, and derives their negations.

* `FarkasConjecture`: for all `q, g, g'`, `R : Fin g → Row q`, `R' : Fin g' → Row q`,
  `𝔅(R) ⊆ 𝔅(R')  ↔  ∃ H ≥ 0, R' = H R`.   (Problem 1.9 as printed.)
* `farkas_conjecture_is_false : ¬ FarkasConjecture`.
* `MinimalityConjecture`: two consequences of the thesis's minimality conjecture:
  a minimal representation has no implicit equalities, and two minimal representations of
  the same behaviour have the same numbers of equalities and inequalities.
* `minimality_conjecture_is_false : ¬ MinimalityConjecture` (both conjuncts fail).

The reduction from `q = 1` matrices to the scalar rows of the earlier modules is the
bijection `VSeq 1 ≃ Seq`, `w ↦ (t ↦ w t 0)`.
-/

namespace SingularityTracking.Farkas

open LaurentPolynomial

/-- A row of a Laurent polynomial matrix with `q` columns. -/
abbrev Row (q : ℕ) := Fin q → ℝ[T;T⁻¹]

/-- `ℝ^q`-valued two-sided sequences. -/
abbrev VSeq (q : ℕ) := ℤ → Fin q → ℝ

/-- A row acting on an `ℝ^q`-valued sequence. -/
noncomputable def actRow {q : ℕ} (r : Row q) (w : VSeq q) (t : ℤ) : ℝ :=
  ∑ j, act (r j) (fun u => w u j) t

/-- Inequality behaviour of a `g × q` Laurent polynomial matrix. -/
def BehaviorM {q g : ℕ} (R : Fin g → Row q) : Set (VSeq q) :=
  {w | ∀ i t, 0 ≤ actRow (R i) w t}

/-- Mixed equality/inequality behaviour. -/
def BehaviorEIM {q g r : ℕ} (E : Fin g → Row q) (I : Fin r → Row q) : Set (VSeq q) :=
  {w | (∀ i t, actRow (E i) w t = 0) ∧ ∀ i t, 0 ≤ actRow (I i) w t}

/-- A Laurent polynomial matrix with nonnegative coefficients. -/
def NonnegM {g g' : ℕ} (H : Fin g' → Fin g → ℝ[T;T⁻¹]) : Prop := ∀ i k, Nonneg (H i k)

/-- Matrix product `H R`. -/
noncomputable def mulRows {q g g' : ℕ} (H : Fin g' → Fin g → ℝ[T;T⁻¹]) (R : Fin g → Row q) :
    Fin g' → Row q :=
  fun i j => ∑ k, H i k * R k j

/-- **Conjecture 1.9 (ten Dam–Nieuwenhuis), as printed.** -/
def FarkasConjecture : Prop :=
  ∀ (q g g' : ℕ) (R : Fin g → Row q) (R' : Fin g' → Row q),
    BehaviorM R ⊆ BehaviorM R' ↔ ∃ H : Fin g' → Fin g → ℝ[T;T⁻¹], NonnegM H ∧ R' = mulRows H R

def IsMinimalM {q g r : ℕ} (E : Fin g → Row q) (I : Fin r → Row q) : Prop :=
  ∀ (g' r' : ℕ) (E' : Fin g' → Row q) (I' : Fin r' → Row q),
    BehaviorEIM E' I' = BehaviorEIM E I → g + r ≤ g' + r'

def IsImplicitEqualityM {q g r : ℕ} (E : Fin g → Row q) (I : Fin r → Row q) (k : Fin r) :
    Prop :=
  ∀ w ∈ BehaviorEIM E I, ∀ t, actRow (I k) w t = 0

/-- **Two consequences of the minimality conjecture** (ten Dam's thesis, Ch. 4): a minimal
representation has no implicit equalities, and two minimal representations of the same
behaviour have the same numbers of equalities and of inequalities. The conjecture as
stated ("minimal iff no redundant equations and no implicit equalities; the counts are
unique") implies both. -/
def MinimalityConjecture : Prop :=
  (∀ (q g r : ℕ) (E : Fin g → Row q) (I : Fin r → Row q),
      IsMinimalM E I → ∀ k, ¬ IsImplicitEqualityM E I k) ∧
  (∀ (q g r g' r' : ℕ) (E : Fin g → Row q) (I : Fin r → Row q)
      (E' : Fin g' → Row q) (I' : Fin r' → Row q),
      IsMinimalM E I → IsMinimalM E' I' → BehaviorEIM E I = BehaviorEIM E' I' →
        g = g' ∧ r = r')

/-! ### Reduction `q = 1` ↔ scalar rows -/

/-- Lift a scalar row to a `1`-column row. -/
def lift1 (p : ℝ[T;T⁻¹]) : Row 1 := fun _ => p

lemma actRow_lift1 (p : ℝ[T;T⁻¹]) (w : VSeq 1) (t : ℤ) :
    actRow (lift1 p) w t = act p (fun u => w u 0) t := by
  simp [actRow, lift1]

lemma actRow_one (r : Row 1) (w : VSeq 1) (t : ℤ) :
    actRow r w t = act (r 0) (fun u => w u 0) t := by
  simp [actRow]

/-- The scalar sequence of a `VSeq 1`. -/
def toSeq (w : VSeq 1) : Seq := fun u => w u 0

/-- The `VSeq 1` of a scalar sequence. -/
def ofSeq (v : Seq) : VSeq 1 := fun u _ => v u

lemma toSeq_ofSeq (v : Seq) : toSeq (ofSeq v) = v := rfl

lemma ofSeq_toSeq (w : VSeq 1) : ofSeq (toSeq w) = w := by
  funext u j; simp [ofSeq, toSeq, Fin.fin_one_eq_zero j]

lemma mem_behaviorEIM_iff {g r : ℕ} (E : Fin g → Row 1) (I : Fin r → Row 1) (w : VSeq 1) :
    w ∈ BehaviorEIM E I ↔ toSeq w ∈ BehaviorEI (fun i => E i 0) (fun i => I i 0) := by
  simp only [BehaviorEIM, BehaviorEI, Set.mem_ofPred_eq, actRow_one]
  rfl

lemma behaviorEI_eq_of_behaviorEIM_eq {g r g' r' : ℕ} (E : Fin g → Row 1) (I : Fin r → Row 1)
    (E' : Fin g' → Row 1) (I' : Fin r' → Row 1) (h : BehaviorEIM E' I' = BehaviorEIM E I) :
    BehaviorEI (fun i => E' i 0) (fun i => I' i 0) = BehaviorEI (fun i => E i 0) (fun i => I i 0) := by
  ext v
  have h1 := mem_behaviorEIM_iff E' I' (ofSeq v)
  have h2 := mem_behaviorEIM_iff E I (ofSeq v)
  rw [toSeq_ofSeq] at h1 h2
  rw [← h1, ← h2, h]

lemma isMinimalM_of_isMinimal {g r : ℕ} (E : Fin g → ℝ[T;T⁻¹]) (I : Fin r → ℝ[T;T⁻¹])
    (h : IsMinimal E I) : IsMinimalM (fun i => lift1 (E i)) (fun i => lift1 (I i)) := by
  intro g' r' E' I' hEq
  have := behaviorEI_eq_of_behaviorEIM_eq _ _ E' I' hEq
  exact h g' r' _ _ this

lemma isImplicitEqualityM_of {g r : ℕ} (E : Fin g → ℝ[T;T⁻¹]) (I : Fin r → ℝ[T;T⁻¹]) (k : Fin r)
    (h : IsImplicitEquality E I k) :
    IsImplicitEqualityM (fun i => lift1 (E i)) (fun i => lift1 (I i)) k := by
  intro w hw t
  rw [mem_behaviorEIM_iff] at hw
  rw [actRow_lift1]
  exact h _ hw t

/-! ### Refutations -/

/-- **Problem 1.9 is false.** -/
theorem farkas_conjecture_is_false : ¬ FarkasConjecture := by
  intro hconj
  -- the instance q = 1, R = [1 ; -(1-T)²], R' = 1 - T
  have hiff := hconj 1 2 1 (fun i => lift1 (Rrows i)) (fun _ : Fin 1 => lift1 rrow)
  have hsub : BehaviorM (fun i => lift1 (Rrows i)) ⊆ BehaviorM (fun _ : Fin 1 => lift1 rrow) := by
    intro w hw i t
    rw [actRow_lift1]
    have hw' : toSeq w ∈ Behavior Rrows := by
      intro i' t'
      have := hw i' t'
      rwa [actRow_lift1] at this
    have := behavior_subset hw' 0 t
    exact this
  obtain ⟨H, hH, hR'⟩ := hiff.1 hsub
  -- read off the scalar identity rrow = ∑ k, H 0 k * Rrows k
  have hscalar : rrow = ∑ k, H 0 k * Rrows k := by
    have := congrFun (congrFun hR' 0) 0
    simpa [mulRows, lift1] using this
  exact farkas_conjecture_false.2 ⟨fun k => H 0 k, fun k => hH 0 k, hscalar⟩

/-- **The minimality conjecture is false**, in both of its consequences. -/
theorem minimality_conjecture_is_false : ¬ MinimalityConjecture := by
  rintro ⟨hno, -⟩
  exact hno 1 0 2 (fun i => lift1 ((![] : Fin 0 → ℝ[T;T⁻¹]) i)) (fun i => lift1 (Rrows i))
    (isMinimalM_of_isMinimal _ _ isMinimal_rep1) 1
    (isImplicitEqualityM_of _ _ 1 implicit_rep1)

/-- The uniqueness half fails on its own: `rep1` and `rep2` are minimal, describe the
same behaviour, and have `0` and `1` equalities. -/
theorem minimality_uniqueness_false :
    ¬ (∀ (q g r g' r' : ℕ) (E : Fin g → Row q) (I : Fin r → Row q)
        (E' : Fin g' → Row q) (I' : Fin r' → Row q),
        IsMinimalM E I → IsMinimalM E' I' → BehaviorEIM E I = BehaviorEIM E' I' →
          g = g' ∧ r = r') := by
  intro huniq
  have hB : BehaviorEIM (fun i => lift1 ((![] : Fin 0 → ℝ[T;T⁻¹]) i)) (fun i => lift1 (Rrows i)) =
      BehaviorEIM (fun i => lift1 ((![1 - T 1] : Fin 1 → ℝ[T;T⁻¹]) i))
        (fun i => lift1 ((![(1 : ℝ[T;T⁻¹])] : Fin 1 → ℝ[T;T⁻¹]) i)) := by
    ext w
    rw [mem_behaviorEIM_iff, mem_behaviorEIM_iff]
    simp only [lift1]
    rw [behaviorEI_rep1, behaviorEI_rep2]
  have := huniq 1 0 2 1 1 _ _ _ _ (isMinimalM_of_isMinimal _ _ isMinimal_rep1)
    (isMinimalM_of_isMinimal _ _ isMinimal_rep2) hB
  omega

end SingularityTracking.Farkas

/-! --------------------------------------------------------------------------
Bundled source: SingularityTracking/FlatOutput.lean
-------------------------------------------------------------------------- -/

/-!
# Flat outputs admit no finite-order Lipschitz output relation (Jouan, Problem 7.3/P1)

Problem 7.3/P1 of Blondel–Megretski asks whether the existence of a `C^r` observer
for an observable autonomous system `ẋ = f(x), y = h(x)` forces a relation
`L_f^n h = φ(h, L_f h, …, L_f^{n-1} h)` with `φ ∈ C^r` for some `n`.

The companion note answers *no* in the `C^∞` category with a flat output: the
observer exists (a two-stage design: KKL filter plus angle tracker on `ℝ² × (ℝ² \ {0})`, global in
Jouan's sense; analytic part, not formalized here) while every
candidate `φ` fails to be Lipschitz at the flat point. This file formalizes the
obstruction half in the one-dimensional model `ẋ = 1`, `y = g(x)` with
`g = expNegInvGlue` (`g x = exp(-1/x)` for `x > 0`, `g x = 0` for `x ≤ 0`), so that
`L_f^k g = g^{(k)}`.

* `iteratedDeriv_expNegInvGlue`: `g^{(k)}(x) = p_k(1/x) · g(x)` with explicit
  polynomials `p_k` of degree `2k` (`degree_flatPoly`), from Mathlib's
  `expNegInvGlue.hasDerivAt_polynomial_eval_inv_mul`.
* `no_lipschitz_bound`: there are no `L, δ > 0` with
  `|g^{(n+1)}(x)| ≤ L ∑_{k ≤ n} |g^{(k)}(x)|` on `(0, δ)`.
  Reason: dividing by `g(x) > 0` gives `|p_{n+1}(y)| ≤ L ∑ |p_k(y)|` for `y = 1/x → ∞`,
  impossible since `deg p_{n+1} > deg p_k`.
* `no_lipschitz_output_relation`: hence no Lipschitz `φ : ℝ^{n+1} → ℝ` satisfies
  `g^{(n+1)} = φ (g, g', …, g^{(n)})` on any `[0, δ)`.

The two-sided flat reparametrization used in the note (`ρ' = c·exp(-1/(1-cos x))`
composed with an embedding of `S¹`) differs from this model only by a smooth change
of variables and by the degrees of the polynomials; the mechanism is the same.
-/

open Polynomial Filter Topology

namespace SingularityTracking.FlatOutput

/-- The polynomials `p_k` with `g^{(k)}(x) = p_k(1/x) · g(x)`:
`p_0 = 1`, `p_{k+1} = X² (p_k − p_k')`. -/
noncomputable def flatPoly : ℕ → ℝ[X]
  | 0 => 1
  | k + 1 => X ^ 2 * (flatPoly k - derivative (flatPoly k))

@[simp] lemma flatPoly_zero : flatPoly 0 = 1 := rfl

lemma flatPoly_succ (k : ℕ) :
    flatPoly (k + 1) = X ^ 2 * (flatPoly k - derivative (flatPoly k)) := rfl

/-- `deg p_k = 2k`. -/
theorem degree_flatPoly (k : ℕ) : (flatPoly k).degree = ((2 * k : ℕ) : WithBot ℕ) := by
  induction k with
  | zero => simp
  | succ k ih =>
    have hne : flatPoly k ≠ 0 := by
      intro h; rw [h, degree_zero] at ih; exact absurd ih WithBot.bot_ne_coe
    have hlt : (derivative (flatPoly k)).degree < (flatPoly k).degree :=
      degree_derivative_lt hne
    rw [flatPoly_succ, degree_mul, degree_X_pow, degree_sub_eq_left_of_degree_lt hlt, ih]
    push_cast
    ring_nf

lemma flatPoly_ne_zero (k : ℕ) : flatPoly k ≠ 0 := by
  intro h
  have := degree_flatPoly k
  rw [h, degree_zero] at this
  exact absurd this WithBot.bot_ne_coe

lemma degree_flatPoly_lt {j k : ℕ} (h : j < k) :
    (flatPoly j).degree < (flatPoly k).degree := by
  rw [degree_flatPoly, degree_flatPoly]
  exact_mod_cast (by omega : 2 * j < 2 * k)

lemma degree_flatPoly_pos (k : ℕ) : 0 < (flatPoly (k + 1)).degree := by
  rw [degree_flatPoly]
  exact_mod_cast (by omega : 0 < 2 * (k + 1))

/-- The iterated derivatives of `expNegInvGlue`, as functions on all of `ℝ`. -/
theorem iteratedDeriv_expNegInvGlue (k : ℕ) :
    iteratedDeriv k expNegInvGlue = fun x => (flatPoly k).eval x⁻¹ * expNegInvGlue x := by
  induction k with
  | zero => ext x; simp
  | succ k ih =>
    rw [iteratedDeriv_succ, ih]
    ext x
    rw [(expNegInvGlue.hasDerivAt_polynomial_eval_inv_mul (flatPoly k) x).deriv, flatPoly_succ]

/-- All iterated derivatives of `expNegInvGlue` vanish at `0`. -/
theorem iteratedDeriv_expNegInvGlue_zero (k : ℕ) : iteratedDeriv k expNegInvGlue 0 = 0 := by
  rw [iteratedDeriv_expNegInvGlue]; simp

/-- **No Lipschitz bound of the top derivative by the lower ones near the flat point.**
For every `n`, there are no `L` and `δ > 0` with
`|g^{(n+1)}(x)| ≤ L · ∑_{k ≤ n} |g^{(k)}(x)|` for all `x ∈ (0, δ)`. -/
theorem no_lipschitz_bound (n : ℕ) (L δ : ℝ) (hδ : 0 < δ)
    (hL : ∀ x, 0 < x → x < δ →
      |iteratedDeriv (n + 1) expNegInvGlue x| ≤
        L * ∑ k ∈ Finset.range (n + 1), |iteratedDeriv k expNegInvGlue x|) : False := by
  -- the ratios |p_k / p_{n+1}| tend to zero at infinity
  have hratio : ∀ k ∈ Finset.range (n + 1),
      Tendsto (fun y : ℝ => |(flatPoly k).eval y / (flatPoly (n + 1)).eval y|) atTop (𝓝 0) := by
    intro k hk
    have hk' : k < n + 1 := Finset.mem_range.1 hk
    have := Polynomial.div_tendsto_atTop_zero_of_degree_lt (flatPoly k) (flatPoly (n + 1))
      (degree_flatPoly_lt hk')
    simpa using this.abs
  have hsum : Tendsto (fun y : ℝ => ∑ k ∈ Finset.range (n + 1),
      |(flatPoly k).eval y / (flatPoly (n + 1)).eval y|) atTop (𝓝 0) := by
    have := tendsto_finsetSum (Finset.range (n + 1)) hratio
    simpa using this
  -- eventually the sum is small, the top polynomial is nonzero, and y > 1/δ
  set ε : ℝ := 1 / (|L| + 1) with hε
  have hεpos : 0 < ε := by positivity
  have h1 : ∀ᶠ y : ℝ in atTop, ∑ k ∈ Finset.range (n + 1),
      |(flatPoly k).eval y / (flatPoly (n + 1)).eval y| < ε :=
    (tendsto_order.1 hsum).2 ε hεpos
  have h2 : ∀ᶠ y : ℝ in atTop, 0 < |(flatPoly (n + 1)).eval y| :=
    (Polynomial.abs_tendsto_atTop (flatPoly (n + 1)) (degree_flatPoly_pos n)).eventually_gt_atTop 0
  have h3 : ∀ᶠ y : ℝ in atTop, 1 / δ < y := eventually_gt_atTop _
  obtain ⟨y, hy1, hy2, hy3⟩ := (h1.and (h2.and h3)).exists
  -- translate the hypothesis at x = 1/y
  have hypos : 0 < y := lt_trans (by positivity) hy3
  have hx0 : 0 < y⁻¹ := inv_pos.2 hypos
  have hxδ : y⁻¹ < δ := by
    rw [inv_lt_comm₀ hypos hδ, ← one_div]; exact hy3
  have hg : 0 < expNegInvGlue y⁻¹ := expNegInvGlue.pos_of_pos hx0
  have key := hL y⁻¹ hx0 hxδ
  simp only [iteratedDeriv_expNegInvGlue, inv_inv, abs_mul, abs_of_pos hg] at key
  rw [← Finset.sum_mul] at key
  -- divide by g(1/y) > 0, then by |p_{n+1}(y)| > 0
  have key' : |(flatPoly (n + 1)).eval y| ≤
      L * ∑ k ∈ Finset.range (n + 1), |(flatPoly k).eval y| := by
    have := key
    rw [← mul_assoc] at this
    exact le_of_mul_le_mul_right this hg
  have hP : 0 < |(flatPoly (n + 1)).eval y| := hy2
  have key'' : 1 ≤ L * ∑ k ∈ Finset.range (n + 1),
      |(flatPoly k).eval y / (flatPoly (n + 1)).eval y| := by
    simp only [abs_div]
    simp only [div_eq_mul_inv]
    rw [← Finset.sum_mul, ← mul_assoc]
    have := mul_le_mul_of_nonneg_right key' (inv_nonneg.2 hP.le)
    rwa [mul_inv_cancel₀ hP.ne'] at this
  -- contradiction: L * (sum) ≤ |L| * ε < 1
  have hsum_nonneg : 0 ≤ ∑ k ∈ Finset.range (n + 1),
      |(flatPoly k).eval y / (flatPoly (n + 1)).eval y| :=
    Finset.sum_nonneg fun _ _ => abs_nonneg _
  have : L * ∑ k ∈ Finset.range (n + 1), |(flatPoly k).eval y / (flatPoly (n + 1)).eval y|
      ≤ |L| * ε := by
    calc L * _ ≤ |L| * _ := mul_le_mul_of_nonneg_right (le_abs_self L) hsum_nonneg
      _ ≤ |L| * ε := mul_le_mul_of_nonneg_left hy1.le (abs_nonneg L)
  have hlt : |L| * ε < 1 := by
    rw [hε, mul_one_div, div_lt_one (by positivity)]
    linarith
  linarith

/-- **No Lipschitz output relation of any finite order** for the flat output
`y = expNegInvGlue x` of `ẋ = 1`: there is no Lipschitz `φ : ℝ^{n+1} → ℝ` with
`g^{(n+1)}(x) = φ(g(x), g'(x), …, g^{(n)}(x))` for all `x ∈ [0, δ)`. (A `φ` that is
Lipschitz only near the flat point is covered by shrinking `δ`.) -/
theorem no_lipschitz_output_relation (n : ℕ) (φ : (Fin (n + 1) → ℝ) → ℝ) (K : NNReal)
    (hφ : LipschitzWith K φ) (δ : ℝ) (hδ : 0 < δ)
    (hrel : ∀ x, 0 ≤ x → x < δ →
      iteratedDeriv (n + 1) expNegInvGlue x =
        φ (fun k : Fin (n + 1) => iteratedDeriv k expNegInvGlue x)) : False := by
  -- at the flat point: φ 0 = 0
  have h0 : φ 0 = 0 := by
    have := hrel 0 le_rfl hδ
    rw [iteratedDeriv_expNegInvGlue_zero] at this
    have hΦ : (fun k : Fin (n + 1) => iteratedDeriv k expNegInvGlue 0) = 0 := by
      ext k; simp [iteratedDeriv_expNegInvGlue_zero]
    rw [hΦ] at this
    exact this.symm
  apply no_lipschitz_bound n K δ hδ
  intro x hx0 hxδ
  set Φ : Fin (n + 1) → ℝ := fun k => iteratedDeriv k expNegInvGlue x with hΦ
  have hS : 0 ≤ ∑ k ∈ Finset.range (n + 1), |iteratedDeriv k expNegInvGlue x| :=
    Finset.sum_nonneg fun _ _ => abs_nonneg _
  -- ‖Φ‖ (sup norm) ≤ sum of the absolute values
  have hnorm : ‖Φ‖ ≤ ∑ k ∈ Finset.range (n + 1), |iteratedDeriv k expNegInvGlue x| := by
    refine (pi_norm_le_iff_of_nonneg (x := Φ) hS).2 fun i => ?_
    rw [Real.norm_eq_abs]
    exact Finset.single_le_sum (f := fun k => |iteratedDeriv k expNegInvGlue x|)
      (fun _ _ => abs_nonneg _) (Finset.mem_range.2 i.isLt)
  calc |iteratedDeriv (n + 1) expNegInvGlue x|
      = |φ Φ - φ 0| := by rw [hrel x hx0.le hxδ, h0, sub_zero]
    _ = dist (φ Φ) (φ 0) := (Real.dist_eq _ _).symm
    _ ≤ K * dist Φ 0 := hφ.dist_le_mul Φ 0
    _ = K * ‖Φ‖ := by rw [dist_zero_right]
    _ ≤ K * ∑ k ∈ Finset.range (n + 1), |iteratedDeriv k expNegInvGlue x| :=
        mul_le_mul_of_nonneg_left hnorm K.coe_nonneg

end SingularityTracking.FlatOutput

/-! --------------------------------------------------------------------------
Bundled source: SingularityTracking/Observer.lean
-------------------------------------------------------------------------- -/

/-!
# The two-stage observer on the circle: the abstract convergence theorem (Problem 7.3/P1)

Companion to `FlatOutput.lean`.  The paper (`Paper_flat_observer.tex`, Proposition `prop:observer`)
exhibits a `C^∞` observer, global in Jouan's sense, for a system on `S¹` with a flat output.  Its
convergence proof has an *abstract* part, which is pure ODE theory and is formalized here, and a
*concrete* part (the KKL immersion is star-shaped about the origin), which is not.

The abstract part.  The true state is `x t = x₀ + t` (a lifted angle), the first stage produces
`z t` with `z t - T (x t) → 0`, and a map `Θ` on the plane with `Θ (T x) = exp (x I)` turns `z` into
a unit complex number `a t = Θ (z t)`.  The second stage is a real angle `ω` with

  `ω' = Im (conj (a t) * a' t) + K (1 - Re (conj (a t) * exp (ω t I)))`.

Writing `a t = exp (α t I)` for a continuous lift `α` (which exists, `exists_lift`), this is
`ω' = α' + K (1 - cos (α - ω))`, so the error `ε = α - ω` obeys the autonomous equation
`ε' = -K (1 - cos ε)` on the circle, whose only equilibrium is `0` and which is a one-sided global
attractor (`tendsto_trackODE`).  Hence `exp (ω I) - a → 0`, and with uniform continuity of `Θ` on
a compact annulus, `exp (ω I) - exp (x I) → 0`: the estimate `ω mod 2π` converges to the state
for the chordal distance on the circle, for every initial condition (`two_stage_observer`).

* `tendsto_trackODE_of_mem_Ico` / `tendsto_trackODE`: the circle lemma.  Uses uniqueness of ODE
  solutions (`ODE_solution_unique`) to show the error cannot cross the equilibrium, monotone
  convergence, and the mean value theorem to identify the limit.
* `exists_lift`: a `C¹` path in the unit circle has a `C¹` angle lift with derivative
  `Im (conj a * a')`.  Proof: `a * exp (-α I)` has zero derivative.
* `second_stage_tendsto`: `exp (ω I) - a → 0`.
* `two_stage_observer`: the full abstract statement.

Not formalized: that the KKL immersion of the flat-output system satisfies the hypotheses
(star-shapedness, `Θ ∘ T = exp (· I)`), and existence of solutions of the observer ODE
(the theorem takes a solution as given and uses only uniqueness).
-/

namespace SingularityTracking.Observer

open Filter Topology Set

/-! ### The tracking error on the circle -/

/-- Vector field of the tracking error: `ε' = -K (1 - cos ε)`. -/
noncomputable def trackField (K : ℝ) (x : ℝ) : ℝ := -K * (1 - Real.cos x)

lemma trackField_nonpos {K : ℝ} (hK : 0 ≤ K) (x : ℝ) : trackField K x ≤ 0 := by
  unfold trackField
  have := Real.cos_le_one x
  nlinarith

lemma trackField_zero (K : ℝ) : trackField K 0 = 0 := by simp [trackField]

lemma trackField_sub_int (K : ℝ) (x : ℝ) (n : ℤ) :
    trackField K (x - n * (2 * Real.pi)) = trackField K x := by
  simp [trackField, Real.cos_sub_int_mul_two_pi]

lemma lipschitzWith_trackField {K : ℝ} (hK : 0 ≤ K) :
    LipschitzWith (Real.toNNReal K) (trackField K) := by
  refine LipschitzWith.of_dist_le_mul fun a b => ?_
  rw [Real.dist_eq, Real.dist_eq, Real.coe_toNNReal _ hK]
  have h := Real.lipschitzWith_cos.dist_le_mul a b
  rw [Real.dist_eq, Real.dist_eq, NNReal.coe_one, one_mul] at h
  calc |trackField K a - trackField K b| = K * |Real.cos a - Real.cos b| := by
        rw [show trackField K a - trackField K b = K * (Real.cos a - Real.cos b) by
          simp only [trackField]; ring, abs_mul, abs_of_nonneg hK]
    _ ≤ K * |a - b| := by gcongr

/-- `cos x < 1` for `x ∈ (0, 2π)`. -/
lemma cos_lt_one_of_mem_Ioo {x : ℝ} (hx : x ∈ Ioo 0 (2 * Real.pi)) : Real.cos x < 1 := by
  rcases lt_or_eq_of_le (Real.cos_le_one x) with h | h
  · exact h
  · exfalso
    obtain ⟨n, hn⟩ := (Real.cos_eq_one_iff x).1 h
    have hpi := Real.pi_pos
    rcases lt_trichotomy n 0 with hn0 | hn0 | hn0
    · have : (n : ℝ) ≤ -1 := by exact_mod_cast Int.le_sub_one_iff.mpr hn0
      nlinarith [hx.1]
    · subst hn0; simp at hn; linarith [hx.1]
    · have : (1 : ℝ) ≤ n := by exact_mod_cast hn0
      nlinarith [hx.2]

section circleLemma

variable {K t₁ : ℝ} {ε : ℝ → ℝ}

/-- A solution of `ε' = -K(1 - cos ε)` on `[t₁, ∞)` starting in `[0, 2π)` stays nonnegative. -/
lemma trackODE_nonneg (hK : 0 ≤ K)
    (hε : ∀ t, t₁ ≤ t → HasDerivAt ε (trackField K (ε t)) t) (h0 : 0 ≤ ε t₁) :
    ∀ t, t₁ ≤ t → 0 ≤ ε t := by
  intro s hs
  by_contra hneg
  push_neg at hneg
  have hcont : ContinuousOn ε (Icc t₁ s) := fun t ht => (hε t ht.1).continuousAt.continuousWithinAt
  -- IVT: a zero `c` of `ε` in `[t₁, s]`
  obtain ⟨c, hc, hc0⟩ : ∃ c ∈ Icc t₁ s, ε c = 0 :=
    intermediate_value_Icc' hs hcont ⟨hneg.le, h0⟩
  -- uniqueness from `c` forward: `ε = 0` on `[c, s]`
  have huniq := ODE_solution_unique (v := fun _ x => trackField K x) (f := ε) (g := fun _ => 0)
    (a := c) (b := s) (fun _ => lipschitzWith_trackField hK)
    (fun t ht => (hε t (hc.1.trans ht.1)).continuousAt.continuousWithinAt)
    (fun t ht => (hε t (hc.1.trans ht.1)).hasDerivWithinAt)
    continuousOn_const
    (fun t _ => by simpa [trackField_zero] using (hasDerivAt_const t (0 : ℝ)).hasDerivWithinAt)
    (by simpa using hc0)
  have := huniq ⟨hc.2, le_rfl⟩
  simp at this
  linarith

/-- The error is antitone on `[t₁, ∞)`. -/
lemma trackODE_antitoneOn (hK : 0 ≤ K)
    (hε : ∀ t, t₁ ≤ t → HasDerivAt ε (trackField K (ε t)) t) : AntitoneOn ε (Ici t₁) := by
  refine antitoneOn_of_deriv_nonpos (convex_Ici t₁)
    (fun t ht => (hε t ht).continuousAt.continuousWithinAt) ?_ ?_
  · rw [interior_Ici]
    exact fun t ht => (hε t (le_of_lt ht)).differentiableAt.differentiableWithinAt
  · rw [interior_Ici]
    intro t ht
    rw [(hε t (le_of_lt ht)).deriv]
    exact trackField_nonpos hK _

/-- **Circle lemma.** A solution of `ε' = -K(1 - cos ε)`, `K > 0`, with `ε t₁ ∈ [0, 2π)`
converges to `0`. -/
theorem tendsto_trackODE_of_mem_Ico (hK : 0 < K)
    (hε : ∀ t, t₁ ≤ t → HasDerivAt ε (trackField K (ε t)) t)
    (h0 : ε t₁ ∈ Ico 0 (2 * Real.pi)) : Tendsto ε atTop (𝓝 0) := by
  have hnn := trackODE_nonneg hK.le hε h0.1
  have hanti := trackODE_antitoneOn hK.le hε
  -- the limit exists: monotone convergence of `t ↦ ε (max t t₁)`
  set f : ℝ → ℝ := fun t => ε (max t t₁) with hf
  have hf_anti : Antitone f := fun s t hst =>
    hanti (le_max_right s t₁) (le_max_right t t₁) (max_le_max hst le_rfl)
  have hf_bdd : BddBelow (range f) := ⟨0, by rintro _ ⟨t, rfl⟩; exact hnn _ (le_max_right _ _)⟩
  have hlim : Tendsto f atTop (𝓝 (⨅ i, f i)) := tendsto_atTop_ciInf hf_anti hf_bdd
  set L := ⨅ i, f i with hL
  have hεlim : Tendsto ε atTop (𝓝 L) := by
    refine hlim.congr' ?_
    filter_upwards [eventually_ge_atTop t₁] with t ht
    simp [hf, max_eq_left ht]
  -- `0 ≤ L ≤ ε t₁ < 2π`
  have hL0 : 0 ≤ L := le_ciInf fun t => hnn _ (le_max_right _ _)
  have hLle : L ≤ ε t₁ := by
    have := ciInf_le hf_bdd t₁
    simpa [hf] using this
  -- `L = 0`: otherwise the derivative is eventually `≤ -c < 0`, contradicting `ε ≥ 0`
  suffices hL : L = 0 by rwa [hL] at hεlim
  by_contra hLne
  have hLpos : 0 < L := lt_of_le_of_ne hL0 (Ne.symm hLne)
  have hcosL : Real.cos L < 1 := cos_lt_one_of_mem_Ioo ⟨hLpos, lt_of_le_of_lt hLle h0.2⟩
  set c := K * (1 - Real.cos L) / 2 with hc
  have hcpos : 0 < c := by
    have : 0 < 1 - Real.cos L := by linarith
    rw [hc]; exact div_pos (mul_pos hK this) two_pos
  -- eventually `cos (ε t) < (1 + cos L)/2`, hence `trackField K (ε t) ≤ -c`
  have hcos_lim : Tendsto (fun t => Real.cos (ε t)) atTop (𝓝 (Real.cos L)) :=
    (Real.continuous_cos.tendsto L).comp hεlim
  have hev : ∀ᶠ t in atTop, Real.cos (ε t) < (1 + Real.cos L) / 2 :=
    hcos_lim.eventually_lt_const (by linarith)
  obtain ⟨t₂, ht₂⟩ := eventually_atTop.1 (hev.and (eventually_ge_atTop t₁))
  have hslope : ∀ t, t₂ ≤ t → trackField K (ε t) ≤ -c := by
    intro t ht
    have h1 : (1 - Real.cos L) / 2 < 1 - Real.cos (ε t) := by linarith [(ht₂ t ht).1]
    simp only [trackField, hc]
    nlinarith [mul_lt_mul_of_pos_left h1 hK]
  -- mean value theorem on `[t₂, t]` with `t` large
  set t₃ := t₂ + (ε t₂ + 1) / c with ht₃
  have ht₃gt : t₂ < t₃ := by
    rw [ht₃]
    have h := hnn t₂ (ht₂ t₂ le_rfl).2
    have : 0 < (ε t₂ + 1) / c := div_pos (by linarith) hcpos
    linarith
  obtain ⟨ξ, hξ, hξeq⟩ := exists_hasDerivAt_eq_slope ε (fun t => trackField K (ε t)) ht₃gt
    (fun t ht => (hε t ((ht₂ t₂ le_rfl).2.trans ht.1)).continuousAt.continuousWithinAt)
    (fun t ht => hε t ((ht₂ t₂ le_rfl).2.trans ht.1.le))
  have h1 : trackField K (ε ξ) ≤ -c := hslope ξ hξ.1.le
  have hne : t₃ - t₂ ≠ 0 := by linarith
  have h2 : ε t₃ - ε t₂ = trackField K (ε ξ) * (t₃ - t₂) := by
    rw [hξeq]; field_simp
  have h3 : ε t₃ ≤ ε t₂ - c * (t₃ - t₂) := by
    have := mul_le_mul_of_nonneg_right h1 (sub_nonneg.2 ht₃gt.le)
    linarith
  have hc0 : c ≠ 0 := hcpos.ne'
  have h4 : c * (t₃ - t₂) = ε t₂ + 1 := by
    calc c * (t₃ - t₂) = c * ((ε t₂ + 1) / c) := by rw [ht₃]; ring
      _ = ε t₂ + 1 := by field_simp
  have := hnn t₃ ((ht₂ t₂ le_rfl).2.trans ht₃gt.le)
  linarith

/-- The circle lemma for an arbitrary initial error: convergence to the multiple of `2π`
just below `ε t₁`. -/
theorem tendsto_trackODE (hK : 0 < K)
    (hε : ∀ t, t₁ ≤ t → HasDerivAt ε (trackField K (ε t)) t) :
    ∃ n : ℤ, Tendsto ε atTop (𝓝 (n * (2 * Real.pi))) := by
  have hpi : 0 < 2 * Real.pi := by positivity
  set n : ℤ := ⌊ε t₁ / (2 * Real.pi)⌋ with hn
  refine ⟨n, ?_⟩
  set δ : ℝ → ℝ := fun t => ε t - n * (2 * Real.pi) with hδ
  have hδ' : ∀ t, t₁ ≤ t → HasDerivAt δ (trackField K (δ t)) t := by
    intro t ht
    have := (hε t ht).sub_const ((n : ℝ) * (2 * Real.pi))
    simpa [hδ, trackField_sub_int] using this
  have hδ0 : δ t₁ ∈ Ico 0 (2 * Real.pi) := by
    simp only [hδ, mem_Ico]
    have h1 := Int.floor_le (ε t₁ / (2 * Real.pi))
    have h2 := Int.lt_floor_add_one (ε t₁ / (2 * Real.pi))
    rw [← hn] at h1 h2
    constructor
    · have := mul_le_mul_of_nonneg_right h1 hpi.le
      rw [div_mul_cancel₀ _ hpi.ne'] at this
      linarith
    · have := mul_lt_mul_of_pos_right h2 hpi
      rw [div_mul_cancel₀ _ hpi.ne', add_mul, one_mul] at this
      linarith
  have := tendsto_trackODE_of_mem_Ico hK hδ' hδ0
  have h := this.add_const ((n : ℝ) * (2 * Real.pi))
  simp only [hδ, sub_add_cancel, zero_add] at h
  exact h

end circleLemma

/-! ### Lifting a `C¹` path in the unit circle -/

section lift

open Complex

variable {a a' : ℝ → ℂ} {t₁ : ℝ}

/-- For a unit-modulus `C¹` path, `a' = Im (conj a * a') · I · a` (the derivative is tangent). -/
lemma deriv_eq_of_norm_eq_one {t : ℝ} (ha : HasDerivAt a (a' t) t)
    (hunit : ∀ᶠ s in 𝓝 t, ‖a s‖ = 1) :
    a' t = (((starRingEnd ℂ) (a t) * a' t).im : ℂ) * I * a t := by
  have hsq : ∀ᶠ s in 𝓝 t, (a s).re * (a s).re + (a s).im * (a s).im = 1 := by
    filter_upwards [hunit] with s hs
    have h1 : Complex.normSq (a s) = 1 := by rw [Complex.normSq_eq_norm_sq, hs, one_pow]
    rwa [Complex.normSq_apply] at h1
  have hre' : HasDerivAt (fun s => (a s).re) (a' t).re t :=
    Complex.reCLM.hasFDerivAt.comp_hasDerivAt t ha
  have him' : HasDerivAt (fun s => (a s).im) (a' t).im t :=
    Complex.imCLM.hasFDerivAt.comp_hasDerivAt t ha
  have hsum : HasDerivAt (fun s => (a s).re * (a s).re + (a s).im * (a s).im)
      (2 * (a t).re * (a' t).re + 2 * (a t).im * (a' t).im) t :=
    ((hre'.mul hre').add (him'.mul him')).congr_deriv (by ring)
  have hconst : HasDerivAt (fun s => (a s).re * (a s).re + (a s).im * (a s).im) 0 t :=
    (hasDerivAt_const t (1 : ℝ)).congr_of_eventuallyEq hsq
  have hzero : 2 * (a t).re * (a' t).re + 2 * (a t).im * (a' t).im = 0 := hsum.unique hconst
  have hn : (a t).re * (a t).re + (a t).im * (a t).im = 1 := hsq.self_of_nhds
  apply Complex.ext
  · simp only [Complex.mul_re, Complex.mul_im, Complex.conj_re, Complex.conj_im, Complex.I_re,
      Complex.I_im, Complex.ofReal_re, Complex.ofReal_im]
    linear_combination ((a t).re / 2) * hzero - (a' t).re * hn
  · simp only [Complex.mul_re, Complex.mul_im, Complex.conj_re, Complex.conj_im, Complex.I_re,
      Complex.I_im, Complex.ofReal_re, Complex.ofReal_im]
    linear_combination ((a t).im / 2) * hzero - (a' t).im * hn

/-- **Angle lift.** A `C¹` unit-modulus path `a` on `(t₁, ∞)` has a `C¹` angle `α` with
`a t = exp (α t * I)` and `α' = Im (conj a * a')`. -/
theorem exists_lift (ha : ∀ t, t₁ < t → HasDerivAt a (a' t) t)
    (ha' : ContinuousOn a' (Ioi t₁)) (hunit : ∀ t, t₁ < t → ‖a t‖ = 1) :
    ∃ α : ℝ → ℝ, (∀ t, t₁ < t → HasDerivAt α (((starRingEnd ℂ) (a t) * a' t).im) t) ∧
      ∀ t, t₁ < t → a t = exp (α t * I) := by
  set g : ℝ → ℝ := fun s => ((starRingEnd ℂ) (a s) * a' s).im with hg
  have hac : ContinuousOn a (Ioi t₁) := fun t ht => (ha t ht).continuousAt.continuousWithinAt
  have hg_cont : ContinuousOn g (Ioi t₁) :=
    Complex.continuous_im.comp_continuousOn
      ((Complex.continuous_conj.comp_continuousOn hac).mul ha')
  set b₀ : ℝ := t₁ + 1 with hb₀
  have hb₀t : t₁ < b₀ := by rw [hb₀]; linarith
  have hunit_ev : ∀ t, t₁ < t → ∀ᶠ s in 𝓝 t, ‖a s‖ = 1 := fun t ht =>
    eventually_nhds_iff.2 ⟨Ioi t₁, fun s hs => hunit s hs, isOpen_Ioi, ht⟩
  have ha0 : a b₀ ≠ 0 := by
    intro h0
    have := hunit b₀ hb₀t
    rw [h0, norm_zero] at this
    exact zero_ne_one this
  -- the lift
  set α : ℝ → ℝ := fun t => arg (a b₀) + ∫ s in b₀..t, g s with hα
  have huIcc : ∀ t, t₁ < t → uIcc b₀ t ⊆ Ioi t₁ := by
    intro t ht s hs
    exact lt_of_lt_of_le (lt_min hb₀t ht) hs.1
  have hαderiv : ∀ t, t₁ < t → HasDerivAt α (g t) t := by
    intro t ht
    have hint : IntervalIntegrable g MeasureTheory.volume b₀ t :=
      (hg_cont.mono (huIcc t ht)).intervalIntegrable
    have hct : ContinuousAt g t := hg_cont.continuousAt (Ioi_mem_nhds ht)
    exact (intervalIntegral.integral_hasDerivAt_right hint
      (hg_cont.stronglyMeasurableAtFilter isOpen_Ioi t ht) hct).const_add _
  refine ⟨α, hαderiv, ?_⟩
  -- `a * exp (-α I)` has zero derivative on `(t₁, ∞)`, hence is constant
  have hφ_deriv : ∀ t, t₁ < t → HasDerivAt (fun s => a s * exp (-(α s : ℂ) * I)) 0 t := by
    intro t ht
    have h1 : HasDerivAt (fun s => exp (-(α s : ℂ) * I))
        (exp (-(α t : ℂ) * I) * (-(g t : ℂ) * I)) t :=
      (((hαderiv t ht).ofReal_comp).neg.mul_const I).cexp
    refine ((ha t ht).mul h1).congr_deriv ?_
    rw [deriv_eq_of_norm_eq_one (ha t ht) (hunit_ev t ht)]
    simp only [hg]
    ring
  have hφ_const : ∀ t, t₁ < t →
      a t * exp (-(α t : ℂ) * I) = a b₀ * exp (-(α b₀ : ℂ) * I) := by
    intro t ht
    have hcont : ∀ u v, t₁ < u →
        ContinuousOn (fun s => a s * exp (-(α s : ℂ) * I)) (Icc u v) := fun u v hu s hs =>
      (hφ_deriv s (lt_of_lt_of_le hu hs.1)).continuousAt.continuousWithinAt
    rcases le_or_gt b₀ t with hle | hlt
    · exact constant_of_has_deriv_right_zero (hcont b₀ t hb₀t)
        (fun s hs => (hφ_deriv s (lt_of_lt_of_le hb₀t hs.1)).hasDerivWithinAt) t ⟨hle, le_rfl⟩
    · exact (constant_of_has_deriv_right_zero (hcont t b₀ ht)
        (fun s hs => (hφ_deriv s (lt_of_lt_of_le ht hs.1)).hasDerivWithinAt) b₀
        ⟨hlt.le, le_rfl⟩).symm
  have hφb₀ : a b₀ * exp (-(α b₀ : ℂ) * I) = 1 := by
    have hαb : α b₀ = arg (a b₀) := by simp [hα]
    have h := Complex.norm_mul_exp_arg_mul_I (a b₀)
    rw [hunit b₀ hb₀t, Complex.ofReal_one, one_mul] at h
    rw [hαb, neg_mul, Complex.exp_neg, h]
    exact mul_inv_cancel₀ ha0
  intro t ht
  have hc := hφ_const t ht
  rw [hφb₀] at hc
  have hexp : exp (-(α t : ℂ) * I) * exp ((α t : ℂ) * I) = 1 := by
    rw [← Complex.exp_add]; simp
  calc a t = a t * (exp (-(α t : ℂ) * I) * exp ((α t : ℂ) * I)) := by rw [hexp, mul_one]
    _ = (a t * exp (-(α t : ℂ) * I)) * exp ((α t : ℂ) * I) := by ring
    _ = exp ((α t : ℂ) * I) := by rw [hc, one_mul]

end lift

/-! ### The second stage -/

section secondStage

open Complex

variable {K t₁ : ℝ} {a a' : ℝ → ℂ} {ω : ℝ → ℝ}

/-- **Second stage.** Let `a` be a `C¹` unit-modulus path on `(t₁, ∞)` (the angle map applied to
the first stage) and let `ω` solve
`ω' = Im (conj a * a') + K (1 - Re (conj a * exp (ω I)))` there.  Then `exp (ω I) - a → 0`. -/
theorem second_stage_tendsto (hK : 0 < K)
    (ha : ∀ t, t₁ < t → HasDerivAt a (a' t) t) (ha' : ContinuousOn a' (Ioi t₁))
    (hunit : ∀ t, t₁ < t → ‖a t‖ = 1)
    (hω : ∀ t, t₁ < t → HasDerivAt ω
      (((starRingEnd ℂ) (a t) * a' t).im +
        K * (1 - ((starRingEnd ℂ) (a t) * exp (ω t * I)).re)) t) :
    Tendsto (fun t => exp (ω t * I) - a t) atTop (𝓝 0) := by
  obtain ⟨α, hαd, hαa⟩ := exists_lift ha ha' hunit
  -- `Re (conj a * exp (ω I)) = cos (α - ω)`
  have hcos : ∀ t, t₁ < t →
      ((starRingEnd ℂ) (a t) * exp (ω t * I)).re = Real.cos (α t - ω t) := by
    intro t ht
    rw [hαa t ht, ← Complex.exp_conj, ← Complex.exp_add]
    have : (starRingEnd ℂ) ((α t : ℂ) * I) + (ω t : ℂ) * I = ((ω t - α t : ℝ) : ℂ) * I := by
      simp only [map_mul, Complex.conj_ofReal, Complex.conj_I, Complex.ofReal_sub]; ring
    rw [this, Complex.exp_ofReal_mul_I_re, ← Real.cos_neg, neg_sub]
  -- the error `α - ω` solves `ε' = -K (1 - cos ε)` on `[t₁ + 1, ∞)`
  have hεd : ∀ t, t₁ + 1 ≤ t →
      HasDerivAt (fun t => α t - ω t) (trackField K (α t - ω t)) t := by
    intro t ht
    have ht' : t₁ < t := by linarith
    have := (hαd t ht').sub (hω t ht')
    rw [hcos t ht'] at this
    exact this.congr_deriv (by simp only [trackField]; ring)
  obtain ⟨n, hn⟩ := tendsto_trackODE hK hεd
  -- `exp (-(α - ω) I) → exp (-2πn I) = 1`
  have hlim : Tendsto (fun t => exp (-(((α t - ω t : ℝ)) : ℂ) * I)) atTop (𝓝 1) := by
    have h1 : Tendsto (fun t => (((α t - ω t : ℝ)) : ℂ)) atTop
        (𝓝 (((n * (2 * Real.pi) : ℝ)) : ℂ)) :=
      (Complex.continuous_ofReal.tendsto _).comp hn
    have h3 := (Complex.continuous_exp.tendsto _).comp ((h1.neg).mul_const I)
    have hone : exp (-((((n : ℝ) * (2 * Real.pi) : ℝ)) : ℂ) * I) = 1 := by
      have : ((((n : ℝ) * (2 * Real.pi) : ℝ)) : ℂ) * I = (n : ℂ) * (2 * Real.pi * I) := by
        push_cast; ring
      rw [neg_mul, Complex.exp_neg, this, Complex.exp_int_mul_two_pi_mul_I, inv_one]
    rw [hone] at h3
    exact h3
  -- `exp (ω I) - a = a * (exp (-(α - ω) I) - 1)` for `t > t₁`
  have hrepr : ∀ᶠ t in atTop, exp (ω t * I) - a t =
      a t * (exp (-(((α t - ω t : ℝ)) : ℂ) * I) - 1) := by
    filter_upwards [eventually_gt_atTop t₁] with t ht
    rw [hαa t ht, mul_sub, mul_one, ← Complex.exp_add]
    have : (α t : ℂ) * I + -(((α t - ω t : ℝ)) : ℂ) * I = (ω t : ℂ) * I := by push_cast; ring
    rw [this]
  rw [tendsto_congr' hrepr, tendsto_zero_iff_norm_tendsto_zero]
  have hdiff : Tendsto (fun t => ‖exp (-(((α t - ω t : ℝ)) : ℂ) * I) - 1‖) atTop (𝓝 0) :=
    tendsto_zero_iff_norm_tendsto_zero.1 (by simpa using hlim.sub_const 1)
  have hbound : ∀ᶠ t in atTop, ‖a t * (exp (-(((α t - ω t : ℝ)) : ℂ) * I) - 1)‖ ≤
      ‖exp (-(((α t - ω t : ℝ)) : ℂ) * I) - 1‖ := by
    filter_upwards [eventually_gt_atTop t₁] with t ht
    rw [norm_mul, hunit t ht, one_mul]
  exact squeeze_zero' (Eventually.of_forall fun _ => norm_nonneg _) hbound hdiff

end secondStage

/-! ### The two-stage observer -/

section twoStage

open Complex

/-- **Two-stage observer, abstract form.**  Data: a lifted state `x : ℝ → ℝ` (on the circle,
`exp (x t * I)`), an immersion `T : ℝ → ℂ` and an angle map `Θ : ℂ → ℂ` with
`Θ (T x) = exp (x * I)`; a first stage `z` with `z t - T (x t) → 0`, both `z t` and `T (x t)`
eventually in a compact set `S` on which `Θ` is continuous; and a second stage `ω` solving
`ω' = Im (conj a * a') + K (1 - Re (conj a * exp (ω I)))` for `t > t₁`, where `a = Θ ∘ z` is `C¹`
and unit-modulus there.  Then the estimate `exp (ω t * I)` converges to the state `exp (x t * I)`
for the chordal distance on the circle, for *every* such solution, i.e. for every initial
condition of plant and observer. -/
theorem two_stage_observer {K t₁ : ℝ} (hK : 0 < K)
    {T Θ : ℂ → ℂ} {x : ℝ → ℝ} {z : ℝ → ℂ} {a' : ℝ → ℂ} {ω : ℝ → ℝ} {S : Set ℂ}
    (hΘT : ∀ u : ℝ, Θ (T u) = exp (u * I))
    (hS : IsCompact S) (hΘS : ContinuousOn Θ S)
    (hzS : ∀ᶠ t in atTop, z t ∈ S) (hTS : ∀ᶠ t in atTop, T (x t) ∈ S)
    (hfirst : Tendsto (fun t => z t - T (x t)) atTop (𝓝 0))
    (ha : ∀ t, t₁ < t → HasDerivAt (fun s => Θ (z s)) (a' t) t)
    (ha' : ContinuousOn a' (Ioi t₁))
    (hunit : ∀ t, t₁ < t → ‖Θ (z t)‖ = 1)
    (hω : ∀ t, t₁ < t → HasDerivAt ω
      (((starRingEnd ℂ) (Θ (z t)) * a' t).im +
        K * (1 - ((starRingEnd ℂ) (Θ (z t)) * exp (ω t * I)).re)) t) :
    Tendsto (fun t => exp (ω t * I) - exp (x t * I)) atTop (𝓝 0) := by
  -- second stage: `exp (ω I) - Θ (z t) → 0`
  have h2 : Tendsto (fun t => exp (ω t * I) - Θ (z t)) atTop (𝓝 0) :=
    second_stage_tendsto hK ha ha' hunit hω
  -- uniform continuity of `Θ` on `S` transports the first stage: `Θ (z t) - Θ (T (x t)) → 0`
  have hunif : UniformContinuousOn Θ S := hS.uniformContinuousOn_of_continuous hΘS
  have h1 : Tendsto (fun t => Θ (z t) - Θ (T (x t))) atTop (𝓝 0) := by
    rw [Metric.tendsto_nhds]
    intro ε hε
    obtain ⟨δ, hδ, hδε⟩ := Metric.uniformContinuousOn_iff.1 hunif ε hε
    have hev : ∀ᶠ t in atTop, dist (z t - T (x t)) 0 < δ :=
      (Metric.tendsto_nhds.1 hfirst) δ hδ
    filter_upwards [hev, hzS, hTS] with t ht hz hT
    rw [dist_zero_right] at ht ⊢
    rw [← dist_eq_norm] at ht ⊢
    exact hδε _ hz _ hT ht
  have h1' : Tendsto (fun t => Θ (z t) - exp (x t * I)) atTop (𝓝 0) := by
    refine h1.congr' (Eventually.of_forall fun t => ?_)
    rw [hΘT (x t)]
  have := h2.add h1'
  simp only [add_zero] at this
  refine this.congr' (Eventually.of_forall fun t => ?_)
  ring

end twoStage

end SingularityTracking.Observer

/-! --------------------------------------------------------------------------
Bundled source: SingularityTracking/NormalForm.lean
-------------------------------------------------------------------------- -/

/-!
# The kernel of the degree-`m` homological operator (Blondel–Megretski, Problem 3.2)

For a single-input system with controllable linearization, the degree-`m` homological
equations of Devanathan's Problem 3.2 are one linear equation
`L_m (h, α, β) = (ad_{Ax} h + G α, ad_G h + G β)`. In Brunovsky coordinates
(`A` the upper shift, `G = e_n`) the kernel equations read

* `drift (h i) = h (i+1)` for `i + 1 < n`, and `α = - drift (h (n-1))`;
* `∂_{n-1} (h i) = 0` for `i + 1 < n`, and `β = - ∂_{n-1} (h (n-1))`;

where `drift p = ∑_{k+1<n} X (k+1) ∂_k p` is the Lie derivative along `A y`.

Main results.

* `kernel_determined`: a kernel element is determined by its first component `h 0`.
* `first_component_in_X0`: the flatness constraints force `h 0 ∈ ℝ[X 0]`.
  (Mechanism: if `k ≥ 1` is the largest variable index in `h 0`, then
  `drift^[n-1-k] (h 0) = R + X (n-1) * ∂_k (h 0)` with `X (n-1) ∉ vars R`, so
  `∂_{n-1}` of it equals `∂_k (h 0) ≠ 0`, contradicting the constraint.)
* `homogeneous_X0_eq_smul`: a homogeneous polynomial of degree `m` in `X 0` alone is
  `c • X 0 ^ m`. Hence the kernel is at most one-dimensional (`kernel_le_one`).
* `kernel_element`: the prolonged reparametrization `h 0 = X 0 ^ m` satisfies the
  flatness constraints, so the kernel is exactly one-dimensional.
* `ad_diag_monomial`: with `A` diagonal, `ad_{Ax}` acts on the monomial field
  `x^k e_i` by the scalar `⟨k, λ⟩ - λ_i`; under nonresonance this is nonzero.
* `finrank_coker`: rank–nullity in the form used in the note: if `finrank ker = 1`
  then `finrank coker = finrank target - finrank source + 1`.

Polynomials are `MvPolynomial ℕ ℝ`; a system with `n` variables uses `X 0, …, X (n-1)`,
recorded as `vars p ⊆ Finset.range n`.
-/

open MvPolynomial Finset

namespace SingularityTracking.NormalForm

/-- Polynomials in countably many variables; a system with `n` states uses `X 0 … X (n-1)`. -/
abbrev P := MvPolynomial ℕ ℝ

/-- The drift Lie derivative in Brunovsky coordinates with `n` variables. -/
noncomputable def drift (n : ℕ) (p : P) : P :=
  ∑ k ∈ range (n - 1), X (k + 1) * pderiv k p

/-! ### Algebraic properties of `drift` -/

lemma drift_add (n : ℕ) (f g : P) : drift n (f + g) = drift n f + drift n g := by
  simp only [drift, map_add, mul_add, sum_add_distrib]

lemma drift_mul (n : ℕ) (f g : P) : drift n (f * g) = drift n f * g + f * drift n g := by
  simp only [drift, pderiv_mul, mul_add, sum_add_distrib, sum_mul, mul_sum]
  congr 1 <;> refine sum_congr rfl fun k _ => ?_ <;> ring

lemma drift_X (n m : ℕ) (hm : m + 1 < n) : drift n (X m) = X (m + 1) := by
  unfold drift
  rw [sum_eq_single m]
  · rw [pderiv_X_self, mul_one]
  · intro k _ hk
    rw [pderiv_X_of_ne (Ne.symm hk), mul_zero]
  · intro h
    exact absurd (mem_range.2 (by omega)) h

/-! ### Variables -/

lemma vars_pderiv_subset (i : ℕ) (p : P) : (pderiv i p).vars ⊆ p.vars := by
  intro j hj
  obtain ⟨d, hd, hjd⟩ := (mem_vars_iff_mem_support j).1 hj
  rw [mem_support_iff, coeff_pderiv] at hd
  have hcoef : coeff (d + Finsupp.single i 1) p ≠ 0 := left_ne_zero_of_mul hd
  refine (mem_vars_iff_mem_support j).2 ⟨d + Finsupp.single i 1, mem_support_iff.2 hcoef, ?_⟩
  rw [Finsupp.mem_support_iff, Finsupp.add_apply]
  have := Finsupp.mem_support_iff.1 hjd
  omega

lemma pderiv_ne_zero_of_mem_vars {i : ℕ} {p : P} (hi : i ∈ p.vars) : pderiv i p ≠ 0 := by
  obtain ⟨d, hd, hid⟩ := (mem_vars_iff_mem_support i).1 hi
  have hdi : 1 ≤ d i := Nat.one_le_iff_ne_zero.2 (Finsupp.mem_support_iff.1 hid)
  have hle : Finsupp.single i 1 ≤ d := Finsupp.single_le_iff.2 hdi
  rw [ne_zero_iff]
  refine ⟨d - Finsupp.single i 1, ?_⟩
  rw [coeff_pderiv, tsub_add_cancel_of_le hle]
  exact mul_ne_zero (mem_support_iff.1 hd) (Nat.cast_add_one_ne_zero _)

lemma vars_term_subset (p : P) (k j : ℕ) (hp : p.vars ⊆ range (k + 1)) :
    (X (j + 1) * pderiv j p).vars ⊆ range (k + 2) := by
  by_cases hj : j ≤ k
  · refine (vars_mul _ _).trans (union_subset ?_ ?_)
    · rw [vars_X]
      intro x hx
      rw [mem_singleton] at hx
      rw [hx]
      exact mem_range.2 (by omega)
    · have h2 : range (k + 1) ⊆ range (k + 2) := range_subset_range.2 (by omega)
      exact (vars_pderiv_subset j p).trans (hp.trans h2)
  · have : j ∉ p.vars := fun h => hj (by have := mem_range.1 (hp h); omega)
    rw [pderiv_eq_zero_of_notMem_vars this, mul_zero, vars_0]
    exact empty_subset _

lemma vars_drift (n : ℕ) (p : P) (k : ℕ) (hp : p.vars ⊆ range (k + 1)) :
    (drift n p).vars ⊆ range (k + 2) := by
  unfold drift
  refine (vars_sum_subset _ _).trans ?_
  intro x hx
  rw [mem_biUnion] at hx
  obtain ⟨j, -, hxj⟩ := hx
  exact vars_term_subset p k j hp hxj

lemma vars_drift_iter (n : ℕ) (p : P) (k : ℕ) (hp : p.vars ⊆ range (k + 1)) (j : ℕ) :
    ((drift n)^[j] p).vars ⊆ range (k + 1 + j) := by
  induction j with
  | zero => simpa using hp
  | succ j ih =>
    rw [Function.iterate_succ_apply']
    have ih' : ((drift n)^[j] p).vars ⊆ range (k + j + 1) := by
      rwa [show k + j + 1 = k + 1 + j by ring]
    have := vars_drift n _ (k + j) ih'
    rwa [show k + j + 2 = k + 1 + (j + 1) by ring] at this

/-! ### The decomposition `drift^[j] p = R + X (k+j) * ∂_k p` -/

theorem drift_iter_decomp (n : ℕ) (p : P) (k : ℕ) (hp : p.vars ⊆ range (k + 1)) :
    ∀ j, 1 ≤ j → k + j + 1 ≤ n →
      ∃ R : P, (drift n)^[j] p = R + X (k + j) * pderiv k p ∧ R.vars ⊆ range (k + j) := by
  intro j hj hjn
  induction j with
  | zero => omega
  | succ j ih =>
    rcases Nat.eq_zero_or_pos j with hj0 | hjpos
    · -- base case j + 1 = 1
      subst hj0
      refine ⟨∑ i ∈ (range (n - 1)).erase k, X (i + 1) * pderiv i p, ?_, ?_⟩
      · rw [Function.iterate_one]
        unfold drift
        rw [← sum_erase_add (range (n - 1)) (fun i => X (i + 1) * pderiv i p)
          (mem_range.2 (show k < n - 1 by omega))]
      · refine (vars_sum_subset _ _).trans ?_
        intro x hx
        rw [mem_biUnion] at hx
        obtain ⟨i, hi, hxi⟩ := hx
        have hik : i ≠ k := (mem_erase.1 hi).1
        by_cases hlt : i < k
        · have : (X (i + 1) * pderiv i p).vars ⊆ (X (i + 1)).vars ∪ (pderiv i p).vars :=
            vars_mul _ _
          rcases mem_union.1 (this hxi) with h | h
          · rw [vars_X, mem_singleton] at h; subst h; exact mem_range.2 (by omega)
          · exact (vars_pderiv_subset i p).trans hp h
        · have hgt : k < i := lt_of_le_of_ne (not_lt.1 hlt) (Ne.symm hik)
          have : i ∉ p.vars := fun h => by have := mem_range.1 (hp h); omega
          rw [pderiv_eq_zero_of_notMem_vars this, mul_zero, vars_0] at hxi
          exact absurd hxi (notMem_empty x)
    · -- inductive step
      obtain ⟨R, hR, hvR⟩ := ih hjpos (by omega)
      refine ⟨drift n R + X (k + j) * drift n (pderiv k p), ?_, ?_⟩
      · rw [Function.iterate_succ_apply', hR, drift_add, drift_mul,
          drift_X n (k + j) (by omega)]
        rw [show k + (j + 1) = k + j + 1 by ring]
        ring
      · refine (vars_add_subset _ _).trans (union_subset ?_ ?_)
        · have := vars_drift n R (k + j - 1) (by rwa [show k + j - 1 + 1 = k + j by omega])
          rwa [show k + j - 1 + 2 = k + (j + 1) by omega] at this
        · refine (vars_mul _ _).trans (union_subset ?_ ?_)
          · rw [vars_X]; intro x hx; rw [mem_singleton] at hx; subst hx
            exact mem_range.2 (by omega)
          · have := vars_drift n (pderiv k p) k ((vars_pderiv_subset k p).trans hp)
            have h2 : range (k + 2) ⊆ range (k + (j + 1)) := range_subset_range.2 (by omega)
            exact this.trans h2

/-! ### The first component lies in `ℝ[X 0]` -/

theorem first_component_in_X0 (n : ℕ) (hn : 2 ≤ n) (p : P) (hp : p.vars ⊆ range n)
    (hker : ∀ j, j + 2 ≤ n → pderiv (n - 1) ((drift n)^[j] p) = 0) : p.vars ⊆ {0} := by
  intro k hk
  rw [mem_singleton]
  by_contra hk0
  -- K := the largest variable index of p
  set K := p.vars.max' ⟨k, hk⟩ with hKdef
  have hKmem : K ∈ p.vars := Finset.max'_mem _ _
  have hkK : k ≤ K := Finset.le_max' _ _ hk
  have hK1 : 1 ≤ K := by omega
  have hKn : K < n := mem_range.1 (hp hKmem)
  have hpK : p.vars ⊆ range (K + 1) := fun x hx => mem_range.2 (by
    have := Finset.le_max' _ _ hx; omega)
  by_cases hKtop : K = n - 1
  · -- j = 0
    have h0 := hker 0 (by omega)
    simp only [Function.iterate_zero, id] at h0
    rw [← hKtop] at h0
    exact pderiv_ne_zero_of_mem_vars hKmem h0
  · have hKle : K + 2 ≤ n := by omega
    set j := n - 1 - K with hj
    have hj1 : 1 ≤ j := by omega
    have hjn : K + j + 1 ≤ n := by omega
    obtain ⟨R, hR, hvR⟩ := drift_iter_decomp n p K hpK j hj1 hjn
    have hKj : K + j = n - 1 := by omega
    have hkerj := hker j (by omega)
    rw [hR, map_add, pderiv_mul, hKj] at hkerj
    have hRz : pderiv (n - 1) R = 0 := by
      apply pderiv_eq_zero_of_notMem_vars
      intro h; have := mem_range.1 (hvR h); omega
    have hpKz : pderiv (n - 1) (pderiv K p) = 0 := by
      apply pderiv_eq_zero_of_notMem_vars
      intro h; have := mem_range.1 (hpK ((vars_pderiv_subset K p) h)); omega
    rw [hRz, hpKz, pderiv_X_self, mul_zero, add_zero, one_mul, zero_add] at hkerj
    exact pderiv_ne_zero_of_mem_vars hKmem hkerj

/-! ### Homogeneous polynomials in one variable -/

theorem homogeneous_X0_eq_smul (p : P) (m : ℕ) (hp : p.vars ⊆ {0}) (hhom : p.IsHomogeneous m) :
    p = coeff (Finsupp.single 0 m) p • X 0 ^ m := by
  ext d
  rw [coeff_smul, coeff_X_pow, smul_eq_mul]
  by_cases hd : Finsupp.single 0 m = d
  · subst hd; simp
  · rw [if_neg hd, mul_zero]
    by_contra hne
    -- d has support in {0}, so d = single 0 (d 0), and homogeneity gives d 0 = m
    have hsupp : d.support ⊆ {0} := by
      intro i hi
      exact hp ((mem_vars_iff_mem_support i).2 ⟨d, mem_support_iff.2 hne, hi⟩)
    have hd0 : d = Finsupp.single 0 (d 0) := Finsupp.support_subset_singleton.1 hsupp
    have hw := hhom hne
    rw [hd0, Finsupp.weight_apply, Finsupp.sum_single_index (by simp)] at hw
    simp only [Pi.one_apply, smul_eq_mul, mul_one] at hw
    exact hd (by rw [hd0, hw])

/-! ### The kernel equations in Brunovsky form -/

/-- Kernel equations of `L_m` in Brunovsky coordinates, for components `h 0, …, h (n-1)`. -/
structure KernelEqs (n : ℕ) (h : ℕ → P) (α β : P) : Prop where
  shift : ∀ i, i + 1 < n → drift n (h i) = h (i + 1)
  last : drift n (h (n - 1)) + α = 0
  flat : ∀ i, i + 1 < n → pderiv (n - 1) (h i) = 0
  input : pderiv (n - 1) (h (n - 1)) + β = 0

/-- A kernel element is determined by its first component. -/
theorem kernel_determined {n : ℕ} {h : ℕ → P} {α β : P} (K : KernelEqs n h α β) :
    (∀ i, i < n → h i = (drift n)^[i] (h 0)) ∧
    α = -(drift n ((drift n)^[n - 1] (h 0))) ∧
    β = -(pderiv (n - 1) ((drift n)^[n - 1] (h 0))) := by
  have hi : ∀ i, i < n → h i = (drift n)^[i] (h 0) := by
    intro i
    induction i with
    | zero => intro _; rfl
    | succ i ih =>
      intro hin
      rw [Function.iterate_succ_apply', ← ih (by omega), K.shift i hin]
  have e : h (n - 1) = (drift n)^[n - 1] (h 0) := by
    rcases Nat.eq_zero_or_pos n with hn | hn
    · subst hn; rfl
    · exact hi (n - 1) (by omega)
  refine ⟨hi, ?_, ?_⟩
  · have := K.last
    rw [e] at this
    exact eq_neg_of_add_eq_zero_right this
  · have := K.input
    rw [e] at this
    exact eq_neg_of_add_eq_zero_right this

/-- **The kernel is at most one-dimensional.** Two kernel elements of degree `m`
whose first components have the same coefficient of `X 0 ^ m` coincide. -/
theorem kernel_le_one {n m : ℕ} (hn : 2 ≤ n) {h h' : ℕ → P} {α α' β β' : P}
    (K : KernelEqs n h α β) (K' : KernelEqs n h' α' β')
    (hv : (h 0).vars ⊆ range n) (hv' : (h' 0).vars ⊆ range n)
    (hhom : (h 0).IsHomogeneous m) (hhom' : (h' 0).IsHomogeneous m)
    (hc : coeff (Finsupp.single 0 m) (h 0) = coeff (Finsupp.single 0 m) (h' 0)) :
    (∀ i, i < n → h i = h' i) ∧ α = α' ∧ β = β' := by
  have hfirst : ∀ (g : ℕ → P) (a b : P), KernelEqs n g a b → (g 0).vars ⊆ range n →
      (g 0).vars ⊆ {0} := by
    intro g a b Kg hvg
    apply first_component_in_X0 n hn (g 0) hvg
    intro j hj
    rw [← (kernel_determined Kg).1 j (by omega)]
    exact Kg.flat j (by omega)
  have e0 : h 0 = h' 0 := by
    rw [homogeneous_X0_eq_smul (h 0) m (hfirst h α β K hv) hhom,
      homogeneous_X0_eq_smul (h' 0) m (hfirst h' α' β' K' hv') hhom', hc]
  obtain ⟨hi, ha, hb⟩ := kernel_determined K
  obtain ⟨hi', ha', hb'⟩ := kernel_determined K'
  refine ⟨fun i hin => ?_, ?_, ?_⟩
  · rw [hi i hin, hi' i hin, e0]
  · rw [ha, ha', e0]
  · rw [hb, hb', e0]

/-- **The kernel is nonempty.** The prolongation of `y₁ ↦ y₁ + y₁^m` is a kernel element. -/
theorem kernel_element (n m : ℕ) (hn : 1 ≤ n) :
    KernelEqs n (fun i => (drift n)^[i] (X 0 ^ m))
      (-(drift n ((drift n)^[n - 1] (X 0 ^ m))))
      (-(pderiv (n - 1) ((drift n)^[n - 1] (X 0 ^ m)))) where
  shift i _ := by rw [Function.iterate_succ_apply']
  last := by ring
  flat i hi := by
    apply pderiv_eq_zero_of_notMem_vars
    have hv : (X 0 ^ m : P).vars ⊆ range (0 + 1) := by
      refine (vars_pow _ _).trans ?_
      rw [vars_X]; intro x hx; rw [mem_singleton] at hx; subst hx; exact mem_range.2 (by omega)
    intro h
    have := mem_range.1 (vars_drift_iter n _ 0 hv i h)
    omega
  input := by ring

/-- The prolonged element is nonzero: its first component is `X 0 ^ m ≠ 0`. -/
theorem kernel_element_ne_zero (m : ℕ) : (X 0 ^ m : P) ≠ 0 :=
  pow_ne_zero _ (X_ne_zero 0)

/-! ### Diagonal action of `ad_{Ax}` on monomials -/

/-- Component `i` of `ad_{Ax} h` with `A = diag λ`, applied to a scalar polynomial `q`
standing for `h_i`: `∑_j λ_j x_j ∂_j q - λ_i q`. -/
noncomputable def adDiag (n : ℕ) (lam : ℕ → ℝ) (i : ℕ) (q : P) : P :=
  ∑ j ∈ range n, C (lam j) * X j * pderiv j q - C (lam i) * q

/-- On a monomial `x^k`, `adDiag` acts by the scalar `⟨k, λ⟩ - λ_i`. -/
theorem adDiag_monomial (n : ℕ) (lam : ℕ → ℝ) (i : ℕ) (k : ℕ →₀ ℕ) :
    adDiag n lam i (monomial k 1) =
      C ((∑ j ∈ range n, lam j * (k j : ℝ)) - lam i) * monomial k 1 := by
  unfold adDiag
  have hterm : ∀ j ∈ range n,
      C (lam j) * X j * pderiv j (monomial k 1) = C (lam j * (k j : ℝ)) * monomial k 1 := by
    intro j _
    rw [mul_assoc, X_mul_pderiv_monomial, mul_smul_comm, C_mul_monomial, smul_monomial,
      nsmul_eq_mul, C_mul_monomial]
    congr 1; ring
  rw [sum_congr rfl hterm, ← sum_mul, ← map_sum, map_sub, sub_mul]

/-- Nonresonance: `⟨k, λ⟩ ≠ λ_i` for all `|k| ≥ 2`. -/
def Nonresonant (n : ℕ) (lam : ℕ → ℝ) : Prop :=
  ∀ (k : ℕ →₀ ℕ) (i : ℕ), k.support ⊆ range n → 2 ≤ k.degree → i < n →
    (∑ j ∈ range n, lam j * (k j : ℝ)) - lam i ≠ 0

/-- Under nonresonance the eigenvalue of `adDiag` on each monomial of degree `≥ 2` is
nonzero, so `adDiag` is injective on the span of such monomials componentwise. -/
theorem adDiag_eigenvalue_ne_zero (n : ℕ) (lam : ℕ → ℝ) (hnr : Nonresonant n lam)
    (i : ℕ) (hi : i < n) (k : ℕ →₀ ℕ) (hk : k.support ⊆ range n) (hdeg : 2 ≤ k.degree) :
    (∑ j ∈ range n, lam j * (k j : ℝ)) - lam i ≠ 0 :=
  hnr k i hk hdeg hi

/-! ### Rank–nullity for the obstruction space -/

/-- If a linear map between finite-dimensional spaces has one-dimensional kernel, the
dimension of its cokernel is `dim target - dim source + 1`. -/
theorem finrank_coker {K V W : Type*} [Field K] [AddCommGroup V] [Module K V]
    [AddCommGroup W] [Module K W] [FiniteDimensional K V] [FiniteDimensional K W]
    (L : V →ₗ[K] W) (hker : Module.finrank K (LinearMap.ker L) = 1) :
    Module.finrank K (W ⧸ LinearMap.range L) + Module.finrank K V
      = Module.finrank K W + 1 := by
  have h1 := LinearMap.finrank_range_add_finrank_ker L
  have h2 := Submodule.finrank_quotient_add_finrank (LinearMap.range L)
  omega

end SingularityTracking.NormalForm

/-! --------------------------------------------------------------------------
Bundled source: SingularityTracking/Implementability.lean
-------------------------------------------------------------------------- -/

/-!
# Problem 1.10 (Trentelman): the module-theoretic core of the partial interconnection case

Behaviours are dual to submodules of equations (Oberst / Polderman–Willems): intersection of
behaviours is the sum of modules, elimination of a variable is intersection with a coordinate
summand, and inclusion is reversed.  We work directly with the modules, over an arbitrary
commutative ring `R` and arbitrary modules `W` (manifest variable) and `C` (interconnection
variable); the behavioural case is `R = ℝ[ξ]`, `W = ℝ[ξ]^w`, `C = ℝ[ξ]^c`.

Data: the plant `EP ≤ W × C` and the desired behaviour `EK ≤ W`.  Derived modules:

* `hidden EP      = {e | (0,e) ∈ EP}`              (`E⁰`, equations of `P_c = π_c P_full`)
* `cProj EP       = {p.2 | p ∈ EP}`                 (`M`, equations of `N_c`)
* `manifest EP    = {k | (k,0) ∈ EP}`              (equations of the manifest plant `P`)
* `wProj EP       = {p.1 | p ∈ EP}`                 (equations of the hidden behaviour `N`)
* `canonical EP EK = {p.2 | p ∈ EP, p.1 ∈ EK}`     (`E_can`, equations of the canonical controller)
* `controlled EP EC = EP ⊔ (0 × EC)`               (equations of `P_full ∧_c C`)
* `controlledManifest EP EC = {k | (k,0) ∈ controlled EP EC}`   (equations of the manifest `K`)

Results (book, Chapter "Regular Feedback Implementability", Lemma `partial-modules` and
Proposition `reg-impl`):

* `regular_iff`:    `EP ⊓ (0 × EC) = ⊥  ↔  EC ⊓ hidden EP = ⊥`.
* `implements_iff`: under `EK ≤ wProj EP` (`N ⊆ K`) and `manifest EP ≤ EK` (`K ⊆ P`),
  `controlledManifest EP EC = EK  ↔  (EC ⊔ hidden EP) ⊓ cProj EP = canonical EP EK`.
* `regularlyImplementable_iff_compl`: regular implementability of `EK` is the existence of a
  complement of `hidden EP` inside `canonical EP EK`  (the full-interconnection problem for
  `C_can ⊆ P_c`, transported to the `c`-space).
* `torsionFreeQuot_iff_saturation`: `canonical/hidden` is torsion-free iff
  `EK ∩ sat(manifest EP) = manifest EP`, the Belur–Trentelman condition `K + P_cont = P`.
* `torsionFreeQuot_of_compl` and, over a PID with `canonical` finitely generated,
  `exists_compl_of_torsionFreeQuot`: complement ↔ torsion-free quotient.
* `regularlyImplementable_iff_saturation`: the chain assembled, over a PID.

Not formalized: anything involving the degree filtration (McMillan degree, row reducedness,
regular *feedback*); see the book chapter for the paper proofs.
-/

namespace SingularityTracking.Implementability

open Submodule

variable {R : Type*} [CommRing R]
variable {W C : Type*} [AddCommGroup W] [Module R W] [AddCommGroup C] [Module R C]

/-- `E⁰ = {e | (0,e) ∈ EP}`: equations of the plant seen from the interconnection variable. -/
def hidden (EP : Submodule R (W × C)) : Submodule R C := EP.comap (LinearMap.inr R W C)

/-- `M = {p.2 | p ∈ EP}`: equations of the hidden behaviour in `c`. -/
def cProj (EP : Submodule R (W × C)) : Submodule R C := EP.map (LinearMap.snd R W C)

/-- Equations of the manifest plant `P`. -/
def manifest (EP : Submodule R (W × C)) : Submodule R W := EP.comap (LinearMap.inl R W C)

/-- Equations of the hidden behaviour `N`. -/
def wProj (EP : Submodule R (W × C)) : Submodule R W := EP.map (LinearMap.fst R W C)

/-- `E_can = {p.2 | p ∈ EP, p.1 ∈ EK}`: equations of the canonical controller. -/
def canonical (EP : Submodule R (W × C)) (EK : Submodule R W) : Submodule R C :=
  (EP ⊓ EK.comap (LinearMap.fst R W C)).map (LinearMap.snd R W C)

/-- Equations of the full controlled behaviour `P_full ∧_c C`. -/
def controlled (EP : Submodule R (W × C)) (EC : Submodule R C) : Submodule R (W × C) :=
  EP ⊔ EC.map (LinearMap.inr R W C)

/-- Equations of the manifest controlled behaviour `K = π_w (P_full ∧_c C)`. -/
def controlledManifest (EP : Submodule R (W × C)) (EC : Submodule R C) : Submodule R W :=
  (controlled EP EC).comap (LinearMap.inl R W C)

/-- `C` implements `K`. -/
def Implements (EP : Submodule R (W × C)) (EC : Submodule R C) (EK : Submodule R W) : Prop :=
  controlledManifest EP EC = EK

/-- Regular interconnection: the plant and controller equations are independent. -/
def Regular (EP : Submodule R (W × C)) (EC : Submodule R C) : Prop :=
  EP ⊓ EC.map (LinearMap.inr R W C) = ⊥

/-- `K` is regularly implementable from `P_full`. -/
def RegularlyImplementable (EP : Submodule R (W × C)) (EK : Submodule R W) : Prop :=
  ∃ EC : Submodule R C, Regular EP EC ∧ Implements EP EC EK

section basic

variable (EP : Submodule R (W × C)) (EK : Submodule R W)

lemma mem_hidden {e : C} : e ∈ hidden EP ↔ ((0 : W), e) ∈ EP := by
  simp [hidden]

lemma mem_manifest {k : W} : k ∈ manifest EP ↔ (k, (0 : C)) ∈ EP := by
  simp [manifest]

lemma mem_cProj {e : C} : e ∈ cProj EP ↔ ∃ p ∈ EP, p.2 = e := by
  simp [cProj]

lemma mem_wProj {k : W} : k ∈ wProj EP ↔ ∃ p ∈ EP, p.1 = k := by
  simp [wProj]

lemma mem_canonical {e : C} : e ∈ canonical EP EK ↔ ∃ p ∈ EP, p.1 ∈ EK ∧ p.2 = e := by
  simp only [canonical, mem_map, mem_inf, mem_comap, LinearMap.fst_apply, LinearMap.snd_apply]
  constructor
  · rintro ⟨p, ⟨hp, hk⟩, rfl⟩; exact ⟨p, hp, hk, rfl⟩
  · rintro ⟨p, hp, hk, rfl⟩; exact ⟨p, ⟨hp, hk⟩, rfl⟩

lemma mem_controlledManifest {EC : Submodule R C} {k : W} :
    k ∈ controlledManifest EP EC ↔ ∃ p ∈ EP, ∃ c ∈ EC, p + ((0 : W), c) = (k, (0 : C)) := by
  simp only [controlledManifest, controlled, mem_comap, LinearMap.inl_apply, mem_sup, mem_map,
    LinearMap.inr_apply]
  constructor
  · rintro ⟨p, hp, _, ⟨c, hc, rfl⟩, h⟩; exact ⟨p, hp, c, hc, h⟩
  · rintro ⟨p, hp, c, hc, h⟩; exact ⟨p, hp, _, ⟨c, hc, rfl⟩, h⟩

lemma hidden_le_cProj : hidden EP ≤ cProj EP := by
  intro e he
  exact (mem_cProj EP).2 ⟨(0, e), (mem_hidden EP).1 he, rfl⟩

lemma hidden_le_canonical : hidden EP ≤ canonical EP EK := by
  intro e he
  exact (mem_canonical EP EK).2 ⟨(0, e), (mem_hidden EP).1 he, EK.zero_mem, rfl⟩

lemma canonical_le_cProj : canonical EP EK ≤ cProj EP := by
  intro e he
  obtain ⟨p, hp, -, rfl⟩ := (mem_canonical EP EK).1 he
  exact (mem_cProj EP).2 ⟨p, hp, rfl⟩

/-- Lemma partial-modules (ii): regularity is `EC ∩ E⁰ = 0`. -/
theorem regular_iff (EC : Submodule R C) : Regular EP EC ↔ EC ⊓ hidden EP = ⊥ := by
  simp only [Regular, eq_bot_iff]
  constructor
  · intro h e he
    rw [mem_inf, mem_hidden] at he
    have : ((0 : W), e) ∈ EP ⊓ EC.map (LinearMap.inr R W C) :=
      mem_inf.2 ⟨he.2, mem_map.2 ⟨e, he.1, rfl⟩⟩
    have h0 := h this
    rw [mem_bot, Prod.mk_eq_zero] at h0
    exact (mem_bot R).2 h0.2
  · intro h x hx
    rw [mem_inf, mem_map] at hx
    obtain ⟨hxP, e, he, rfl⟩ := hx
    have : e ∈ EC ⊓ hidden EP := mem_inf.2 ⟨he, (mem_hidden EP).2 hxP⟩
    have h0 := (mem_bot R).1 (h this)
    simp [h0]

/-- Lemma partial-modules (i): under `N ⊆ K ⊆ P`, `C` implements `K` iff
`(EC + E⁰) ∩ M = E_can`. -/
theorem implements_iff (EC : Submodule R C) (hNK : EK ≤ wProj EP) (hKP : manifest EP ≤ EK) :
    Implements EP EC EK ↔ (EC ⊔ hidden EP) ⊓ cProj EP = canonical EP EK := by
  unfold Implements
  constructor
  · intro h
    apply le_antisymm
    · intro e he
      rw [mem_inf, mem_sup, mem_cProj] at he
      obtain ⟨⟨c, hc, e0, he0, rfl⟩, p, hp, hpe⟩ := he
      rw [mem_hidden] at he0
      -- p - (0,e0) = (p.1, c) ∈ EP, so (p.1, 0) ∈ EP ⊔ (0 × EC), so p.1 ∈ EK
      have h1 : (p.1, c) ∈ EP := by
        have := EP.sub_mem hp he0
        convert this using 1
        ext <;> simp [hpe]
      have h2 : p.1 ∈ controlledManifest EP EC := by
        rw [mem_controlledManifest]
        exact ⟨(p.1, c), h1, -c, EC.neg_mem hc, by ext <;> simp⟩
      rw [h] at h2
      exact (mem_canonical EP EK).2 ⟨p, hp, h2, hpe⟩
    · intro e he
      obtain ⟨p, hp, hk, rfl⟩ := (mem_canonical EP EK).1 he
      rw [← h, mem_controlledManifest] at hk
      obtain ⟨p', hp', c, hc, hpc⟩ := hk
      have hp'1 : p'.1 = p.1 := by
        have := congrArg Prod.fst hpc; simpa using this
      have hp'2 : p'.2 = -c := by
        have := congrArg Prod.snd hpc; simp at this; exact eq_neg_of_add_eq_zero_left this
      refine mem_inf.2 ⟨?_, (mem_cProj EP).2 ⟨p, hp, rfl⟩⟩
      rw [mem_sup]
      refine ⟨-c, EC.neg_mem hc, p.2 + c, ?_, by abel⟩
      rw [mem_hidden]
      have := EP.sub_mem hp hp'
      convert this using 1
      ext <;> simp [hp'1, hp'2]
  · intro h
    apply le_antisymm
    · intro k hk
      rw [mem_controlledManifest] at hk
      obtain ⟨p, hp, c, hc, hpc⟩ := hk
      have hp1 : p.1 = k := by
        have := congrArg Prod.fst hpc; simpa using this
      have hp2 : p.2 = -c := by
        have := congrArg Prod.snd hpc; simp at this; exact eq_neg_of_add_eq_zero_left this
      -- -c ∈ (EC ⊔ E⁰) ⊓ M = E_can
      have hmem : -c ∈ canonical EP EK := by
        rw [← h, mem_inf]
        exact ⟨mem_sup_left (EC.neg_mem hc), (mem_cProj EP).2 ⟨p, hp, hp2⟩⟩
      obtain ⟨p', hp', hk', hp'2⟩ := (mem_canonical EP EK).1 hmem
      -- p - p' = (k - p'.1, 0) ∈ EP
      have h1 : k - p'.1 ∈ manifest EP := by
        rw [mem_manifest]
        have := EP.sub_mem hp hp'
        convert this using 1
        ext <;> simp [hp1, hp2, hp'2]
      have := EK.add_mem (hKP h1) hk'
      simpa using this
    · intro k hk
      obtain ⟨p, hp, hp1⟩ := (mem_wProj EP).1 (hNK hk)
      have hmem : p.2 ∈ (EC ⊔ hidden EP) ⊓ cProj EP := by
        rw [h]; exact (mem_canonical EP EK).2 ⟨p, hp, hp1 ▸ hk, rfl⟩
      obtain ⟨h1, -⟩ := mem_inf.1 hmem
      obtain ⟨c, hc, e0, he0, hce⟩ := mem_sup.1 h1
      rw [mem_hidden] at he0
      rw [mem_controlledManifest]
      refine ⟨p - (0, e0), EP.sub_mem hp he0, -c, EC.neg_mem hc, ?_⟩
      ext
      · simp [hp1]
      · simp [← hce]

/-- Regular implementability is the existence of a complement of `E⁰` in `E_can`:
the full-interconnection problem for the pair `C_can ⊆ P_c` in the `c`-space. -/
theorem regularlyImplementable_iff_compl (hNK : EK ≤ wProj EP) (hKP : manifest EP ≤ EK) :
    RegularlyImplementable EP EK ↔
      ∃ EC : Submodule R C, EC ⊓ hidden EP = ⊥ ∧ EC ⊔ hidden EP = canonical EP EK := by
  constructor
  · rintro ⟨EC, hreg, himpl⟩
    rw [regular_iff] at hreg
    rw [implements_iff EP EK EC hNK hKP] at himpl
    refine ⟨EC ⊓ cProj EP, ?_, ?_⟩
    · exact le_bot_iff.1 (le_trans (inf_le_inf_right _ inf_le_left) hreg.le)
    · -- modular law: (E⁰ ⊔ EC) ⊓ M = E⁰ ⊔ (EC ⊓ M) since E⁰ ≤ M
      have hmod := sup_inf_assoc_of_le EC (hidden_le_cProj EP)
      rw [sup_comm] at hmod
      rw [sup_comm, ← hmod, himpl]
  · rintro ⟨EC, hinf, hsup⟩
    refine ⟨EC, (regular_iff EP EC).2 hinf, (implements_iff EP EK EC hNK hKP).2 ?_⟩
    rw [hsup]
    exact inf_eq_left.2 (canonical_le_cProj EP EK)

end basic

/-! ### Torsion-freeness and the Belur–Trentelman condition -/

section torsion

variable (EP : Submodule R (W × C)) (EK : Submodule R W)

/-- `A / B` is torsion-free (for `B ≤ A`), stated elementwise. -/
def TorsionFreeQuot (A B : Submodule R C) : Prop :=
  ∀ e ∈ A, ∀ a : R, a ≠ 0 → a • e ∈ B → e ∈ B

/-- Saturation of a submodule: `sat P = {x | ∃ a ≠ 0, a • x ∈ P}`.  For behaviours,
`sat E(P) = E(P_cont)`, the equations of the controllable part. -/
def sat (P : Submodule R W) : Set W := {x | ∃ a : R, a ≠ 0 ∧ a • x ∈ P}

/-- Proposition reg-impl (b) ⇔ (d): `E_can / E⁰` is torsion-free iff
`EK ∩ sat(E(P)) = E(P)`, i.e. `K + P_cont = P`.  (The inclusion `⊇` is `K ⊆ P`.) -/
theorem torsionFreeQuot_iff_saturation (hNK : EK ≤ wProj EP) :
    TorsionFreeQuot (canonical EP EK) (hidden EP) ↔
      ∀ k ∈ EK, k ∈ sat (manifest EP) → k ∈ manifest EP := by
  constructor
  · intro h k hk ⟨a, ha, hak⟩
    rw [mem_manifest] at hak ⊢
    obtain ⟨p, hp, hp1⟩ := (mem_wProj EP).1 (hNK hk)
    have he : p.2 ∈ canonical EP EK := (mem_canonical EP EK).2 ⟨p, hp, hp1 ▸ hk, rfl⟩
    -- a•p - (a•k, 0) = (0, a•p.2) ∈ EP
    have h1 : a • p.2 ∈ hidden EP := by
      rw [mem_hidden]
      have := EP.sub_mem (EP.smul_mem a hp) hak
      convert this using 1
      ext <;> simp [hp1]
    have h2 := h p.2 he a ha h1
    rw [mem_hidden] at h2
    have := EP.sub_mem hp h2
    convert this using 1
    ext <;> simp [hp1]
  · intro h e he a ha hae
    obtain ⟨p, hp, hk, rfl⟩ := (mem_canonical EP EK).1 he
    rw [mem_hidden] at hae ⊢
    -- a•p - (0, a•p.2) = (a•p.1, 0) ∈ EP, so p.1 ∈ EK ∩ sat(E(P)) = E(P)
    have h1 : p.1 ∈ sat (manifest EP) := by
      refine ⟨a, ha, ?_⟩
      rw [mem_manifest]
      have := EP.sub_mem (EP.smul_mem a hp) hae
      convert this using 1
      ext <;> simp
    have h2 := (mem_manifest EP).1 (h p.1 hk h1)
    have := EP.sub_mem hp h2
    convert this using 1
    ext <;> simp

/-- A complement of `E⁰` in `E_can` forces the quotient to be torsion-free
(the ambient module `C` is torsion-free). -/
theorem torsionFreeQuot_of_compl [IsDomain R] [NoZeroSMulDivisors R C]
    {EC : Submodule R C} (hinf : EC ⊓ hidden EP = ⊥) (hsup : EC ⊔ hidden EP = canonical EP EK) :
    TorsionFreeQuot (canonical EP EK) (hidden EP) := by
  intro e he a ha hae
  rw [← hsup, mem_sup] at he
  obtain ⟨c, hc, e0, he0, rfl⟩ := he
  have h1 : a • c ∈ EC ⊓ hidden EP := by
    refine mem_inf.2 ⟨EC.smul_mem a hc, ?_⟩
    have := (hidden EP).sub_mem hae ((hidden EP).smul_mem a he0)
    simpa [smul_add] using this
  rw [hinf, mem_bot] at h1
  have hc0 : c = 0 := (smul_eq_zero.1 h1).resolve_left ha
  simpa [hc0] using he0

/-- Over a PID, if `E_can` is finitely generated and `E_can / E⁰` is torsion-free, then `E⁰`
has a complement in `E_can` (structure theorem: torsion-free f.g. ⇒ free ⇒ projective ⇒ the
quotient map splits). -/
theorem exists_compl_of_torsionFreeQuot [IsDomain R] [IsPrincipalIdealRing R]
    [Module.Finite R (canonical EP EK)]
    (h : TorsionFreeQuot (canonical EP EK) (hidden EP)) :
    ∃ EC : Submodule R C, EC ⊓ hidden EP = ⊥ ∧ EC ⊔ hidden EP = canonical EP EK := by
  classical
  set A := canonical EP EK with hA
  -- E⁰ as a submodule of A
  set B : Submodule R A := (hidden EP).comap A.subtype with hB
  have : NoZeroSMulDivisors R (A ⧸ B) := by
    refine ⟨fun {a x} hax => ?_⟩
    by_cases ha : a = 0
    · exact Or.inl ha
    · right
      obtain ⟨y, rfl⟩ := B.mkQ_surjective x
      rw [← map_smul, Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero] at hax
      rw [Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero]
      have hy : (y : C) ∈ A := y.2
      have : a • (y : C) ∈ hidden EP := by simpa [hB] using hax
      simpa [hB] using h (y : C) hy a ha this
  have : Module.Free R (A ⧸ B) := Module.free_of_finite_type_torsion_free'
  -- split the quotient map
  obtain ⟨s, hs⟩ := Module.projective_lifting_property B.mkQ (LinearMap.id : (A ⧸ B) →ₗ[R] A ⧸ B)
    B.mkQ_surjective
  -- the complement: image of the section, pushed into C
  refine ⟨(LinearMap.range s).map A.subtype, ?_, ?_⟩
  · rw [eq_bot_iff]
    intro e he
    rw [mem_inf, mem_map] at he
    obtain ⟨⟨y, ⟨q, rfl⟩, rfl⟩, he0⟩ := he
    have hq : B.mkQ (s q) = q := by
      have := congrArg (fun f => f q) hs; simpa using this
    have hsq : s q ∈ B := by simpa [hB] using he0
    have : q = 0 := by
      rw [← hq, Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero]; exact hsq
    simp [this]
  · apply le_antisymm
    · refine sup_le ?_ (hidden_le_canonical EP EK)
      rintro e ⟨y, -, rfl⟩
      exact y.2
    · intro e he
      let y : A := ⟨e, he⟩
      -- y = s (mkQ y) + (y - s (mkQ y)), second term in B
      have hq : B.mkQ (s (B.mkQ y)) = B.mkQ y := by
        have := congrArg (fun f => f (B.mkQ y)) hs; simpa using this
      have hdiff : y - s (B.mkQ y) ∈ B := by
        rw [← Submodule.Quotient.mk_eq_zero, ← Submodule.mkQ_apply, map_sub, hq, sub_self]
      rw [mem_sup]
      refine ⟨(s (B.mkQ y) : C), mem_map.2 ⟨s (B.mkQ y), ⟨B.mkQ y, rfl⟩, rfl⟩,
        ((y - s (B.mkQ y) : A) : C), ?_, ?_⟩
      · simpa [hB] using hdiff
      · simp [y]

/-- **Regular implementability, recovered (Proposition reg-impl).**  Over a PID, with
`canonical EP EK` finitely generated and `N ⊆ K ⊆ P`: `K` is regularly implementable iff
`EK ∩ sat(E(P)) = E(P)`, which is the Belur–Trentelman condition `K + P_cont = P`. -/
theorem regularlyImplementable_iff_saturation [IsDomain R] [IsPrincipalIdealRing R]
    [NoZeroSMulDivisors R C] [Module.Finite R (canonical EP EK)]
    (hNK : EK ≤ wProj EP) (hKP : manifest EP ≤ EK) :
    RegularlyImplementable EP EK ↔
      ∀ k ∈ EK, k ∈ sat (manifest EP) → k ∈ manifest EP := by
  rw [regularlyImplementable_iff_compl EP EK hNK hKP, ← torsionFreeQuot_iff_saturation EP EK hNK]
  constructor
  · rintro ⟨EC, hinf, hsup⟩; exact torsionFreeQuot_of_compl EP EK hinf hsup
  · exact exists_compl_of_torsionFreeQuot EP EK

end torsion

end SingularityTracking.Implementability

/-! --------------------------------------------------------------------------
Bundled source: SingularityTracking/LeadingForms.lean
-------------------------------------------------------------------------- -/

/-!
# Leading forms detect bases (Problem 1.10, the filtered-module layer)

Rows `V = Fin n → k[X]` over a field `k`, with the degree filtration
`bounded e = {v | all coefficients of X^m vanish for m > e}` (a `k`-submodule).
`coeffRow e v` is the row of coefficients of `X^e`; for `v ∈ bounded e` it is the *leading row*
of `v` at level `e`.  For a `k[X]`-submodule `E`,

  `grDeg E e = coeffRow e (E ∩ bounded e)`

is the degree-`e` component of the associated graded module `gr E` (identifying the homogeneous
row `ℓ X^e` with `ℓ`).  A family `x : ι → V` with degrees `d : ι → ℕ` is *row reduced* if
`x i ∈ bounded (d i)` and the leading rows `coeffRow (d i) (x i)` are `k`-linearly independent;
`gradedSpan x d e = span_k {coeffRow (d i) (x i) | d i ≤ e}` is the degree-`e` component of the
graded module generated by the leading forms.

Main results (book, Chapter "The Diagrammatic Reading", (F1)):

* `coeffRow_sum_eq` (predictable degree): for a row-reduced family and a combination
  `∑ aᵢ • xᵢ` whose degrees are bounded by `e`, the leading row at level `e` is
  `∑ (aᵢ).coeff (e - dᵢ) • Lᵢ`.
* `linearIndependent_of_isRowReduced`: a row-reduced family is `k[X]`-independent.
* `grDeg_span_eq`: `grDeg (span x) e = gradedSpan x d e` (the leading forms of a row-reduced
  family generate the associated graded of its span).
* `span_eq_of_grDeg_le` (**lifting lemma**): if a row-reduced family lies in `E` and its leading
  forms generate `gr E` (`grDeg E e ≤ gradedSpan x d e` for all `e`), then it spans `E`.
* `isBasis_iff_grDeg_eq`: a row-reduced family in `E` is a basis of `E` iff its leading forms
  generate `gr E` degreewise.
* `grDeg_mono`: `grDeg E e ≤ grDeg E (e+1)` (multiplication by `X`).
-/

namespace SingularityTracking.LeadingForms

open Polynomial

variable {k : Type*} [Field k] {n : ℕ} {ι : Type*}

/-- Polynomial rows. -/
abbrev V (k : Type*) [Field k] (n : ℕ) := Fin n → k[X]

/-- The row of coefficients of `X^e`, as a `k`-linear map. -/
noncomputable def coeffRow (e : ℕ) : V k n →ₗ[k] (Fin n → k) where
  toFun v j := (v j).coeff e
  map_add' u v := by ext j; simp
  map_smul' c v := by ext j; simp

@[simp] lemma coeffRow_apply (e : ℕ) (v : V k n) (j : Fin n) : coeffRow e v j = (v j).coeff e := rfl

/-- Rows whose entries have degree `≤ e` (coefficientwise). -/
def bounded (e : ℕ) : Submodule k (V k n) where
  carrier := {v | ∀ j m, e < m → (v j).coeff m = 0}
  add_mem' := by
    intro u v hu hv j m hm
    simp [hu j m hm, hv j m hm]
  zero_mem' := by intro j m _; simp
  smul_mem' := by
    intro c v hv j m hm
    simp [hv j m hm]

lemma mem_bounded {e : ℕ} {v : V k n} : v ∈ bounded e ↔ ∀ j m, e < m → (v j).coeff m = 0 :=
  Iff.rfl

lemma natDegree_le_of_mem_bounded {e : ℕ} {v : V k n} (hv : v ∈ bounded e) (j : Fin n) :
    (v j).natDegree ≤ e :=
  natDegree_le_iff_coeff_eq_zero.2 fun m hm => hv j m hm

lemma mem_bounded_of_natDegree_le {e : ℕ} {v : V k n} (h : ∀ j, (v j).natDegree ≤ e) :
    v ∈ bounded e :=
  fun j m hm => coeff_eq_zero_of_natDegree_lt (lt_of_le_of_lt (h j) hm)

lemma bounded_mono {e e' : ℕ} (h : e ≤ e') : (bounded e : Submodule k (V k n)) ≤ bounded e' :=
  fun _ hv j m hm => hv j m (lt_of_le_of_lt h hm)

lemma exists_mem_bounded (v : V k n) : ∃ e, v ∈ bounded e :=
  ⟨Finset.univ.sup fun j => (v j).natDegree,
    mem_bounded_of_natDegree_le fun j => Finset.le_sup (f := fun j => (v j).natDegree)
      (Finset.mem_univ j)⟩

/-- `v ∈ bounded e` with vanishing leading row lies in `bounded (e-1)` (or is `0` when `e = 0`). -/
lemma mem_bounded_pred {e : ℕ} {v : V k n} (hv : v ∈ bounded (e + 1)) (h0 : coeffRow (e + 1) v = 0) :
    v ∈ bounded e := by
  intro j m hm
  rcases Nat.lt_or_ge (e + 1) m with h | h
  · exact hv j m h
  · have : m = e + 1 := le_antisymm h hm
    subst this
    exact congrFun h0 j

lemma eq_zero_of_mem_bounded_zero {v : V k n} (hv : v ∈ bounded 0) (h0 : coeffRow 0 v = 0) :
    v = 0 := by
  funext j
  ext m
  rcases Nat.eq_zero_or_pos m with rfl | hm
  · simpa using congrFun h0 j
  · simpa using hv j m hm

/-- Coefficients of `(C c * X^(e-d)) • v` for `v ∈ bounded d`, `d ≤ e`: zero above `e`, and
`c • coeffRow d v` at `e`. -/
lemma coeff_shift_smul {c : k} {d e : ℕ} (hde : d ≤ e) {v : V k n} (hv : v ∈ bounded d)
    (j m : ℕ) (hm : e ≤ m) (j' : Fin n) (hj : j = j'.val) :
    (((C c * X ^ (e - d)) • v) j').coeff m =
      if m = e then c * (v j').coeff d else 0 := by
  subst hj
  simp only [Pi.smul_apply, smul_eq_mul, mul_assoc, coeff_C_mul, coeff_X_pow_mul']
  by_cases hme : m = e
  · subst hme
    simp [Nat.sub_sub_self hde]
  · have hlt : e < m := lt_of_le_of_ne hm (Ne.symm hme)
    have h1 : e - d ≤ m := le_trans (Nat.sub_le e d) hm
    rw [if_pos h1, hv j' (m - (e - d)) (by omega), mul_zero, if_neg hme]

/-- A row-reduced family: `x i ∈ bounded (d i)` and the leading rows are `k`-independent. -/
def IsRowReduced (x : ι → V k n) (d : ι → ℕ) : Prop :=
  (∀ i, x i ∈ bounded (d i)) ∧ LinearIndependent k fun i => coeffRow (d i) (x i)

/-- Degree-`e` component of the graded module generated by the leading forms of `x`:
`span_k {coeffRow (d i) (x i) | d i ≤ e}`. -/
noncomputable def gradedSpan (x : ι → V k n) (d : ι → ℕ) (e : ℕ) : Submodule k (Fin n → k) :=
  Submodule.span k (Set.range fun i => if d i ≤ e then coeffRow (d i) (x i) else 0)

/-- Degree-`e` component of the associated graded of `E`: leading rows at level `e` of the
elements of `E` of degree `≤ e`. -/
noncomputable def grDeg (E : Submodule k[X] (V k n)) (e : ℕ) : Submodule k (Fin n → k) :=
  (E.restrictScalars k ⊓ bounded e).map (coeffRow e)

lemma mem_grDeg {E : Submodule k[X] (V k n)} {e : ℕ} {ℓ : Fin n → k} :
    ℓ ∈ grDeg E e ↔ ∃ v ∈ E, v ∈ bounded e ∧ coeffRow e v = ℓ := by
  simp only [grDeg, Submodule.mem_map, Submodule.mem_inf, Submodule.restrictScalars_mem]
  constructor
  · rintro ⟨v, ⟨hvE, hvb⟩, rfl⟩; exact ⟨v, hvE, hvb, rfl⟩
  · rintro ⟨v, hvE, hvb, rfl⟩; exact ⟨v, ⟨hvE, hvb⟩, rfl⟩

lemma grDeg_mono (E : Submodule k[X] (V k n)) (e : ℕ) : grDeg E e ≤ grDeg E (e + 1) := by
  intro ℓ hℓ
  obtain ⟨v, hvE, hvb, rfl⟩ := mem_grDeg.1 hℓ
  refine mem_grDeg.2 ⟨(X : k[X]) • v, E.smul_mem _ hvE, ?_, ?_⟩
  · intro j m hm
    obtain ⟨m', rfl⟩ : ∃ m', m = m' + 1 := ⟨m - 1, by omega⟩
    simp only [Pi.smul_apply, smul_eq_mul, coeff_X_mul]
    exact hvb j m' (by omega)
  · ext j; simp [coeff_X_mul]

lemma grDeg_mono_of_le (E : Submodule k[X] (V k n)) {e e' : ℕ} (h : e ≤ e') :
    grDeg E e ≤ grDeg E e' := by
  induction h with
  | refl => exact le_rfl
  | step _ ih => exact le_trans ih (grDeg_mono E _)

section rowReduced

variable [Fintype ι] {x : ι → V k n} {d : ι → ℕ}

/-- **Predictable degree.** If every `aᵢ` satisfies `natDegree aᵢ + dᵢ ≤ m`, the leading row at
level `m` of `∑ aᵢ • xᵢ` is `∑ (aᵢ).coeff (m - dᵢ) • Lᵢ`. -/
theorem coeffRow_sum_eq (hx : ∀ i, x i ∈ bounded (d i)) (a : ι → k[X]) (m : ℕ)
    (hb : ∀ i, a i ≠ 0 → (a i).natDegree + d i ≤ m) :
    coeffRow m (∑ i, a i • x i) =
      ∑ i, (if d i ≤ m then (a i).coeff (m - d i) else 0) • coeffRow (d i) (x i) := by
  rw [map_sum]
  refine Finset.sum_congr rfl fun i _ => ?_
  ext j
  simp only [coeffRow_apply, Pi.smul_apply, smul_eq_mul]
  by_cases ha : a i = 0
  · simp [ha]
  · have hbi := hb i ha
    have hdi : d i ≤ m := le_trans (Nat.le_add_left _ _) hbi
    rw [if_pos hdi]
    have hm : m = (m - d i) + d i := (Nat.sub_add_cancel hdi).symm
    conv_lhs => rw [hm]
    rw [coeff_mul_add_eq_of_natDegree_le (by omega) (natDegree_le_of_mem_bounded (hx i) j)]

/-- For a row-reduced family, a nontrivial combination has a nonzero leading row at level
`m = max (natDegree aᵢ + dᵢ)`. -/
theorem coeffRow_max_ne_zero (hx : IsRowReduced x d) (a : ι → k[X]) (i₀ : ι) (h₀ : a i₀ ≠ 0)
    (hmax : ∀ i, a i ≠ 0 → (a i).natDegree + d i ≤ (a i₀).natDegree + d i₀) :
    coeffRow ((a i₀).natDegree + d i₀) (∑ i, a i • x i) ≠ 0 := by
  set m := (a i₀).natDegree + d i₀ with hm
  rw [coeffRow_sum_eq hx.1 a m hmax]
  intro hzero
  have := (Fintype.linearIndependent_iff.1 hx.2) _ hzero i₀
  rw [if_pos (Nat.le_add_left _ _), hm, Nat.add_sub_cancel] at this
  exact h₀ (leadingCoeff_eq_zero.1 this)

/-- If `∑ aᵢ • xᵢ ∈ bounded e` for a row-reduced family, then `natDegree aᵢ + dᵢ ≤ e` for all
nonzero `aᵢ`. -/
theorem natDegree_add_le_of_sum_mem_bounded (hx : IsRowReduced x d) (a : ι → k[X]) {e : ℕ}
    (hy : (∑ i, a i • x i) ∈ bounded e) : ∀ i, a i ≠ 0 → (a i).natDegree + d i ≤ e := by
  classical
  by_contra hcon
  push_neg at hcon
  obtain ⟨i₁, hi₁, hlt⟩ := hcon
  -- maximize natDegree aᵢ + dᵢ over the nonzero aᵢ
  obtain ⟨i₀, hi₀, hmax⟩ := Finset.exists_max_image (Finset.univ.filter fun i => a i ≠ 0)
    (fun i => (a i).natDegree + d i) ⟨i₁, by simpa using hi₁⟩
  have h₀ : a i₀ ≠ 0 := by simpa using hi₀
  have hmax' : ∀ i, a i ≠ 0 → (a i).natDegree + d i ≤ (a i₀).natDegree + d i₀ :=
    fun i hi => hmax i (by simpa using hi)
  have hne := coeffRow_max_ne_zero hx a i₀ h₀ hmax'
  apply hne
  ext j
  simp only [coeffRow_apply, Pi.zero_apply]
  exact hy j _ (lt_of_lt_of_le hlt (hmax' i₁ hi₁))

/-- A row-reduced family is `k[X]`-linearly independent. -/
theorem linearIndependent_of_isRowReduced (hx : IsRowReduced x d) : LinearIndependent k[X] x := by
  classical
  rw [Fintype.linearIndependent_iff]
  intro a ha
  by_contra hcon
  push_neg at hcon
  obtain ⟨i₁, hi₁⟩ := hcon
  obtain ⟨i₀, hi₀, hmax⟩ := Finset.exists_max_image (Finset.univ.filter fun i => a i ≠ 0)
    (fun i => (a i).natDegree + d i) ⟨i₁, by simpa using hi₁⟩
  have h₀ : a i₀ ≠ 0 := by simpa using hi₀
  have hne := coeffRow_max_ne_zero hx a i₀ h₀ fun i hi => hmax i (by simpa using hi)
  rw [ha, map_zero] at hne
  exact hne rfl

/-- Leading rows of a row-reduced family lie in the graded part of its span. -/
lemma gradedSpan_le_grDeg_span (hx : IsRowReduced x d) (e : ℕ) :
    gradedSpan x d e ≤ grDeg (Submodule.span k[X] (Set.range x)) e := by
  refine Submodule.span_le.2 ?_
  rintro _ ⟨i, rfl⟩
  dsimp only
  split_ifs with hi
  · refine mem_grDeg.2 ⟨(C (1 : k) * X ^ (e - d i)) • x i,
      Submodule.smul_mem _ _ (Submodule.subset_span ⟨i, rfl⟩), ?_, ?_⟩
    · intro j m hm
      rw [coeff_shift_smul hi (hx.1 i) j.val m hm.le j rfl, if_neg (ne_of_gt hm)]
    · ext j
      rw [coeffRow_apply, coeff_shift_smul hi (hx.1 i) j.val e le_rfl j rfl, if_pos rfl, one_mul,
        coeffRow_apply]
  · exact Submodule.zero_mem _

/-- The leading forms of a row-reduced family generate the associated graded of its span. -/
theorem grDeg_span_eq (hx : IsRowReduced x d) (e : ℕ) :
    grDeg (Submodule.span k[X] (Set.range x)) e = gradedSpan x d e := by
  refine le_antisymm ?_ (gradedSpan_le_grDeg_span hx e)
  intro ℓ hℓ
  obtain ⟨y, hyE, hyb, rfl⟩ := mem_grDeg.1 hℓ
  obtain ⟨a, rfl⟩ := (Submodule.mem_span_range_iff_exists_fun k[X]).1 hyE
  have hb := natDegree_add_le_of_sum_mem_bounded hx a hyb
  rw [coeffRow_sum_eq hx.1 a e hb]
  refine Submodule.sum_mem _ fun i _ => ?_
  by_cases hi : d i ≤ e
  · rw [if_pos hi]
    refine Submodule.smul_mem _ _ (Submodule.subset_span ⟨i, ?_⟩)
    simp [hi]
  · rw [if_neg hi, zero_smul]
    exact Submodule.zero_mem _

/-- One reduction step: subtract a combination of the `xᵢ` to kill the leading row at level `e`. -/
lemma exists_reduce (hx : IsRowReduced x d) {e : ℕ} {y : V k n} (hy : y ∈ bounded e)
    (hgr : coeffRow e y ∈ gradedSpan x d e) :
    ∃ z ∈ Submodule.span k[X] (Set.range x), ∀ j m, e ≤ m → ((y - z) j).coeff m = 0 := by
  classical
  obtain ⟨c, hc⟩ := (Submodule.mem_span_range_iff_exists_fun k).1 hgr
  refine ⟨∑ i, if d i ≤ e then (C (c i) * X ^ (e - d i)) • x i else 0, ?_, ?_⟩
  · refine Submodule.sum_mem _ fun i _ => ?_
    split_ifs
    · exact Submodule.smul_mem _ _ (Submodule.subset_span ⟨i, rfl⟩)
    · exact Submodule.zero_mem _
  · intro j m hm
    have hcj := congrFun hc j
    simp only [Finset.sum_apply, Pi.smul_apply, smul_eq_mul, coeffRow_apply] at hcj
    simp only [Pi.sub_apply, coeff_sub, Finset.sum_apply, finset_sum_coeff]
    have hterm : ∀ i, ((if d i ≤ e then (C (c i) * X ^ (e - d i)) • x i else 0) j).coeff m =
        if d i ≤ e then (if m = e then c i * (x i j).coeff (d i) else 0) else 0 := by
      intro i
      split_ifs with hi hme
      · rw [coeff_shift_smul hi (hx.1 i) j.val m hm j rfl, if_pos hme]
      · rw [coeff_shift_smul hi (hx.1 i) j.val m hm j rfl, if_neg hme]
      · simp
    simp only [hterm]
    rcases eq_or_lt_of_le hm with hme | hme
    · subst hme
      simp only [if_true]
      rw [← hcj]
      refine sub_eq_zero.2 (Finset.sum_congr rfl fun i _ => ?_)
      split_ifs with hi
      · rfl
      · simp
    · rw [hy j m hme]
      simp [ne_of_gt hme]

/-- **Lifting lemma (leading forms detect bases).**  A row-reduced family contained in `E` whose
leading forms generate `gr E` degreewise spans `E`. -/
theorem span_eq_of_grDeg_le (hx : IsRowReduced x d) {E : Submodule k[X] (V k n)}
    (hxE : ∀ i, x i ∈ E) (h : ∀ e, grDeg E e ≤ gradedSpan x d e) :
    Submodule.span k[X] (Set.range x) = E := by
  refine le_antisymm (Submodule.span_le.2 (Set.range_subset_iff.2 hxE)) ?_
  -- every element of `E ∩ bounded e` lies in the span, by induction on `e`
  have key : ∀ e, ∀ y ∈ E, y ∈ bounded e → y ∈ Submodule.span k[X] (Set.range x) := by
    intro e
    induction e with
    | zero =>
      intro y hyE hyb
      obtain ⟨z, hz, hyz⟩ := exists_reduce hx hyb (h 0 (mem_grDeg.2 ⟨y, hyE, hyb, rfl⟩))
      have : y - z = 0 := by
        funext j; ext m
        simpa using hyz j m (Nat.zero_le m)
      rw [sub_eq_zero.1 this]; exact hz
    | succ e ih =>
      intro y hyE hyb
      obtain ⟨z, hz, hyz⟩ := exists_reduce hx hyb (h (e + 1) (mem_grDeg.2 ⟨y, hyE, hyb, rfl⟩))
      have hzE : z ∈ E := (Submodule.span_le.2 (Set.range_subset_iff.2 hxE)) hz
      have hsub : y - z ∈ bounded e := fun j m hm => hyz j m (by omega)
      have := ih (y - z) (E.sub_mem hyE hzE) hsub
      simpa using Submodule.add_mem _ this hz
  intro y hy
  obtain ⟨e, he⟩ := exists_mem_bounded y
  exact key e y hy he

/-- A row-reduced family in `E` is a basis of `E` iff its leading forms generate `gr E`. -/
theorem isBasis_iff_grDeg_eq (hx : IsRowReduced x d) {E : Submodule k[X] (V k n)}
    (hxE : ∀ i, x i ∈ E) :
    (LinearIndependent k[X] x ∧ Submodule.span k[X] (Set.range x) = E) ↔
      ∀ e, grDeg E e = gradedSpan x d e := by
  constructor
  · rintro ⟨-, hspan⟩ e
    rw [← hspan]; exact grDeg_span_eq hx e
  · intro h
    exact ⟨linearIndependent_of_isRowReduced hx, span_eq_of_grDeg_le hx hxE fun e => (h e).le⟩

end rowReduced

/-! ### Sums of row-reduced families, strictness, and the full-interconnection theorem -/

section sums

variable [Fintype ι] {ι' : Type*} [Fintype ι']

/-- Degree-`e` component of the graded module generated by homogeneous rows `L i X^(d i)`. -/
noncomputable def homSpan (L : ι → (Fin n → k)) (d : ι → ℕ) (e : ℕ) : Submodule k (Fin n → k) :=
  Submodule.span k (Set.range fun i => if d i ≤ e then L i else 0)

lemma gradedSpan_eq_homSpan (x : ι → V k n) (d : ι → ℕ) (e : ℕ) :
    gradedSpan x d e = homSpan (fun i => coeffRow (d i) (x i)) d e := rfl

lemma homSpan_le_span (L : ι → (Fin n → k)) (d : ι → ℕ) (e : ℕ) :
    homSpan L d e ≤ Submodule.span k (Set.range L) := by
  refine Submodule.span_le.2 ?_
  rintro _ ⟨i, rfl⟩
  dsimp only
  split_ifs
  · exact Submodule.subset_span ⟨i, rfl⟩
  · exact Submodule.zero_mem _

lemma homSpan_eq_span_of_le (L : ι → (Fin n → k)) (d : ι → ℕ) {e : ℕ} (h : ∀ i, d i ≤ e) :
    homSpan L d e = Submodule.span k (Set.range L) := by
  unfold homSpan
  have : (fun i => if d i ≤ e then L i else 0) = L := by funext i; simp [h i]
  rw [this]

lemma homSpan_sum (L : ι → (Fin n → k)) (d : ι → ℕ) (L' : ι' → (Fin n → k)) (d' : ι' → ℕ)
    (e : ℕ) :
    homSpan (Sum.elim L L') (Sum.elim d d') e = homSpan L d e ⊔ homSpan L' d' e := by
  unfold homSpan
  have : (fun i => if Sum.elim d d' i ≤ e then Sum.elim L L' i else 0) =
      Sum.elim (fun i => if d i ≤ e then L i else 0) (fun i => if d' i ≤ e then L' i else 0) := by
    funext i; cases i <;> rfl
  rw [this, Set.Sum.elim_range, Submodule.span_union]

lemma leadingRows_sum (x : ι → V k n) (d : ι → ℕ) (y : ι' → V k n) (d' : ι' → ℕ) :
    (fun i => coeffRow (Sum.elim d d' i) (Sum.elim x y i)) =
      Sum.elim (fun i => coeffRow (d i) (x i)) (fun l => coeffRow (d' l) (y l)) := by
  funext i; cases i <;> rfl

lemma gradedSpan_sum (x : ι → V k n) (d : ι → ℕ) (y : ι' → V k n) (d' : ι' → ℕ) (e : ℕ) :
    gradedSpan (Sum.elim x y) (Sum.elim d d') e = gradedSpan x d e ⊔ gradedSpan y d' e := by
  rw [gradedSpan_eq_homSpan, leadingRows_sum, homSpan_sum]; rfl

variable {x : ι → V k n} {d : ι → ℕ} {y : ι' → V k n} {d' : ι' → ℕ}

/-- The union of two row-reduced families is row reduced iff the spans of their leading rows
are disjoint. -/
theorem isRowReduced_sum_iff :
    IsRowReduced (Sum.elim x y) (Sum.elim d d') ↔
      IsRowReduced x d ∧ IsRowReduced y d' ∧
        Disjoint (Submodule.span k (Set.range fun i => coeffRow (d i) (x i)))
          (Submodule.span k (Set.range fun l => coeffRow (d' l) (y l))) := by
  unfold IsRowReduced
  rw [leadingRows_sum, linearIndependent_sum, Sum.forall]
  constructor
  · rintro ⟨⟨hx, hy⟩, hlx, hly, hdisj⟩; exact ⟨⟨hx, hlx⟩, ⟨hy, hly⟩, hdisj⟩
  · rintro ⟨⟨hx, hlx⟩, ⟨hy, hly⟩, hdisj⟩; exact ⟨⟨hx, hy⟩, hlx, hly, hdisj⟩

/-- **Strictness (Proposition rowred (ii), basis-free form).**  For row-reduced bases `x` of
`E₁` and `y` of `E₂`, the union is row reduced iff `gr E₁ ∩ gr E₂ = 0` degreewise. -/
theorem isRowReduced_sum_iff_grDeg_inf (hx : IsRowReduced x d) (hy : IsRowReduced y d') :
    IsRowReduced (Sum.elim x y) (Sum.elim d d') ↔
      ∀ e, grDeg (Submodule.span k[X] (Set.range x)) e ⊓
        grDeg (Submodule.span k[X] (Set.range y)) e = ⊥ := by
  rw [isRowReduced_sum_iff]
  simp only [hx, hy, true_and]
  simp_rw [grDeg_span_eq hx, grDeg_span_eq hy, gradedSpan_eq_homSpan]
  constructor
  · intro hdisj e
    exact le_bot_iff.1 (le_trans (inf_le_inf (homSpan_le_span _ _ _) (homSpan_le_span _ _ _))
      hdisj.le_bot)
  · intro h
    set D := max (Finset.univ.sup d) (Finset.univ.sup d') with hD
    have hd : ∀ i, d i ≤ D := fun i =>
      le_trans (Finset.le_sup (f := d) (Finset.mem_univ i)) (le_max_left _ _)
    have hd' : ∀ l, d' l ≤ D := fun l =>
      le_trans (Finset.le_sup (f := d') (Finset.mem_univ l)) (le_max_right _ _)
    rw [disjoint_iff, ← homSpan_eq_span_of_le (fun i => coeffRow (d i) (x i)) d hd,
      ← homSpan_eq_span_of_le (fun l => coeffRow (d' l) (y l)) d' hd']
    exact h D

/-- A regular feedback controller for `EK` relative to the row-reduced plant basis `x`
(full interconnection): a family `y` in `EK` such that `x ∪ y` is row reduced and spans `EK`.
By `isRowReduced_sum_iff_grDeg_inf` this is the strict direct sum `E_P ⊕ E_C = E_K`. -/
structure RegularFeedbackController (EK : Submodule k[X] (V k n)) (x : ι → V k n) (d : ι → ℕ)
    (y : ι' → V k n) (d' : ι' → ℕ) : Prop where
  mem : ∀ l, y l ∈ EK
  rowReduced : IsRowReduced (Sum.elim x y) (Sum.elim d d')
  span : Submodule.span k[X] (Set.range (Sum.elim x y)) = EK

/-- A homogeneous completion of the leading rows of `x` inside `gr EK` (Theorem rfi-full (c)):
constant rows `m l` of degrees `e' l`, each a leading row of `EK` at its degree, independent
together with the leading rows of `x`, and generating `gr EK` together with them. -/
structure HomogeneousCompletion (EK : Submodule k[X] (V k n)) (x : ι → V k n) (d : ι → ℕ)
    (m : ι' → (Fin n → k)) (e' : ι' → ℕ) : Prop where
  mem : ∀ l, m l ∈ grDeg EK (e' l)
  indep : LinearIndependent k (Sum.elim (fun i => coeffRow (d i) (x i)) m)
  gen : ∀ e, grDeg EK e = gradedSpan x d e ⊔ homSpan m e' e

variable {EK : Submodule k[X] (V k n)}

/-- A regular feedback controller yields a homogeneous completion: its leading rows. -/
theorem HomogeneousCompletion.of_controller (h : RegularFeedbackController EK x d y d') :
    HomogeneousCompletion EK x d (fun l => coeffRow (d' l) (y l)) d' where
  mem l := mem_grDeg.2 ⟨y l, h.mem l, h.rowReduced.1 (Sum.inr l), rfl⟩
  indep := by have := h.rowReduced.2; rwa [leadingRows_sum] at this
  gen e := by rw [← h.span, grDeg_span_eq h.rowReduced, gradedSpan_sum]; rfl

/-- **Lifting a homogeneous completion to a controller (Theorem rfi-full (c) ⇒ (b)).**
Each `m l` is lifted to an element of `EK` with that leading row; the lifting lemma shows the
lifts complete `x` to a basis of `EK`. -/
theorem exists_controller_of_completion (hx : IsRowReduced x d) (hxE : ∀ i, x i ∈ EK)
    {m : ι' → (Fin n → k)} {e' : ι' → ℕ} (h : HomogeneousCompletion EK x d m e') :
    ∃ y : ι' → V k n, RegularFeedbackController EK x d y e' := by
  classical
  choose y hy1 hy2 hy3 using fun l => mem_grDeg.1 (h.mem l)
  have hL : (fun l => coeffRow (e' l) (y l)) = m := funext hy3
  have hrr : IsRowReduced (Sum.elim x y) (Sum.elim d e') := by
    refine ⟨?_, ?_⟩
    · rintro (i | l)
      · exact hx.1 i
      · exact hy2 l
    · rw [leadingRows_sum, hL]; exact h.indep
  refine ⟨y, ⟨hy1, hrr, ?_⟩⟩
  apply span_eq_of_grDeg_le hrr
  · rintro (i | l)
    · exact hxE i
    · exact hy1 l
  · intro e
    rw [h.gen e, gradedSpan_sum, gradedSpan_eq_homSpan y e' e, hL]

/-- **Theorem rfi-full, (a) ⇔ (c).**  A regular feedback controller exists iff the leading rows
of the plant admit a homogeneous completion inside `gr EK`. -/
theorem exists_controller_iff (hx : IsRowReduced x d) (hxE : ∀ i, x i ∈ EK) :
    (∃ (r : ℕ) (y : Fin r → V k n) (d' : Fin r → ℕ), RegularFeedbackController EK x d y d') ↔
      ∃ (r : ℕ) (m : Fin r → (Fin n → k)) (e' : Fin r → ℕ), HomogeneousCompletion EK x d m e' := by
  constructor
  · rintro ⟨r, y, d', h⟩
    exact ⟨r, _, d', HomogeneousCompletion.of_controller h⟩
  · rintro ⟨r, m, e', h⟩
    obtain ⟨y, hy⟩ := exists_controller_of_completion hx hxE h
    exact ⟨r, y, e', hy⟩

/-- **Necessity of condition (d).**  If a regular feedback controller exists, then for every `e`
`gr_e EK ∩ span{Lᵢ} = gr_e E_P`, where `E_P = span x`. -/
theorem grDeg_inf_eq_of_controller (hx : IsRowReduced x d)
    (h : RegularFeedbackController EK x d y d') (e : ℕ) :
    grDeg EK e ⊓ Submodule.span k (Set.range fun i => coeffRow (d i) (x i)) =
      grDeg (Submodule.span k[X] (Set.range x)) e := by
  have hdisj := (isRowReduced_sum_iff.1 h.rowReduced).2.2
  rw [grDeg_span_eq hx, ← h.span, grDeg_span_eq h.rowReduced, gradedSpan_sum]
  apply le_antisymm
  · intro v hv
    obtain ⟨hv1, hv2⟩ := Submodule.mem_inf.1 hv
    obtain ⟨p, hp, q, hq, rfl⟩ := Submodule.mem_sup.1 hv1
    have hp' : p ∈ Submodule.span k (Set.range fun i => coeffRow (d i) (x i)) :=
      homSpan_le_span _ _ _ hp
    have hq' : q ∈ Submodule.span k (Set.range fun i => coeffRow (d i) (x i)) := by
      have := Submodule.sub_mem _ hv2 hp'; simpa using this
    have hq0 : q = 0 := (Submodule.disjoint_def.1 hdisj) q hq' (homSpan_le_span _ _ _ hq)
    rw [hq0, add_zero]; exact hp
  · exact le_inf le_sup_left (homSpan_le_span _ _ _)

end sums

end SingularityTracking.LeadingForms

/-! ## Problem 1.9: behavioural Farkas and minimality conjectures -/

#check SingularityTracking.Farkas.FarkasConjecture
#check SingularityTracking.Farkas.farkas_conjecture_is_false
#check SingularityTracking.Farkas.MinimalityConjecture
#check SingularityTracking.Farkas.minimality_conjecture_is_false
#check SingularityTracking.Farkas.minimality_uniqueness_false
#check SingularityTracking.Farkas.obstruction_of_hidden_equality
#check SingularityTracking.Farkas.topDeg_bound

/-! ## Problem 7.3/P1: flat-output obstruction and global phase tracking -/

#check SingularityTracking.FlatOutput.iteratedDeriv_expNegInvGlue
#check SingularityTracking.FlatOutput.iteratedDeriv_expNegInvGlue_zero
#check SingularityTracking.FlatOutput.no_lipschitz_bound
#check SingularityTracking.FlatOutput.no_lipschitz_output_relation

#check SingularityTracking.Observer.tendsto_trackODE
#check SingularityTracking.Observer.second_stage_tendsto
#check SingularityTracking.Observer.two_stage_observer

/-! ## Problem 3.2: arbitrary-order linearization obstruction -/

#check SingularityTracking.NormalForm.drift_iter_decomp
#check SingularityTracking.NormalForm.first_component_in_X0
#check SingularityTracking.NormalForm.kernel_determined
#check SingularityTracking.NormalForm.kernel_le_one
#check SingularityTracking.NormalForm.kernel_element
#check SingularityTracking.NormalForm.kernel_element_ne_zero
#check SingularityTracking.NormalForm.adDiag_monomial
#check SingularityTracking.NormalForm.adDiag_eigenvalue_ne_zero
#check SingularityTracking.NormalForm.finrank_coker

/-! The categorical augmentation sequence used to organize the obstruction. -/

#check SingularityTracking.exact_kerIncl_kerProj
#check SingularityTracking.exact_kerProj_cokerMap
#check SingularityTracking.exact_cokerMap_cokerFactor
#check SingularityTracking.kerIncl_injective
#check SingularityTracking.cokerFactor_surjective

/-! ## Problem 1.10: implementability and strict exactness -/

#check SingularityTracking.Implementability.regular_iff
#check SingularityTracking.Implementability.implements_iff
#check SingularityTracking.Implementability.regularlyImplementable_iff_compl
#check SingularityTracking.Implementability.torsionFreeQuot_iff_saturation
#check SingularityTracking.Implementability.torsionFreeQuot_of_compl
#check SingularityTracking.Implementability.exists_compl_of_torsionFreeQuot
#check SingularityTracking.Implementability.regularlyImplementable_iff_saturation

#check SingularityTracking.LeadingForms.linearIndependent_of_isRowReduced
#check SingularityTracking.LeadingForms.grDeg_span_eq
#check SingularityTracking.LeadingForms.span_eq_of_grDeg_le
#check SingularityTracking.LeadingForms.isBasis_iff_grDeg_eq
#check SingularityTracking.LeadingForms.isRowReduced_sum_iff_grDeg_inf
#check SingularityTracking.LeadingForms.exists_controller_of_completion
#check SingularityTracking.LeadingForms.exists_controller_iff
#check SingularityTracking.LeadingForms.grDeg_inf_eq_of_controller

/-! ## Axiom audit

The expected output is propext, Classical.choice, and Quot.sound, or a subset
of these standard axioms.
-/

#print axioms SingularityTracking.Farkas.farkas_conjecture_is_false
#print axioms SingularityTracking.Farkas.minimality_conjecture_is_false
#print axioms SingularityTracking.FlatOutput.no_lipschitz_output_relation
#print axioms SingularityTracking.Observer.two_stage_observer
#print axioms SingularityTracking.NormalForm.kernel_le_one
#print axioms SingularityTracking.NormalForm.kernel_element
#print axioms SingularityTracking.NormalForm.finrank_coker
#print axioms SingularityTracking.exact_cokerMap_cokerFactor
#print axioms SingularityTracking.Implementability.regularlyImplementable_iff_saturation
#print axioms SingularityTracking.LeadingForms.exists_controller_iff

